Constraining safe and unsafe overshoots in saddle-node bifurcations

We consider a dynamical system undergoing a saddle-node bifurcation with an explicitly time dependent parameter~$p(t)$. The combined dynamics can be considered as a dynamical systems where $p$ is a slowly evolving parameter. Here, we investigate settings where the parameter features an overshoot. It crosses the bifurcation threshold for some finite duration $t_e$ and up to an amplitude $R$, before it returns to its initial value. We denote the overshoot as safe when the dynamical system returns to its initial state. Otherwise, one encounters runaway trajectories (tipping), and the overshoot is unsafe. For shallow overshoots (small $R$) safe and unsafe overshoots are discriminated by an inverse square-root border, $t_e \propto R^{-1/2}$, as reported in earlier literature. However, for larger overshoots we here establish a crossover to another power law with an exponent that depends on the asymptotics of $p(t)$. For overshoots with a finite support we find that $t_e \propto R^{-1}$, and we provide examples for overshoots with exponents in the range $[-1, -1/2]$. All results are substantiated by numerical simulations, and it is discussed how the analytic and numeric results pave the way towards improved risks assessments separating safe from unsafe overshoots in climate, ecology and nonlinear dynamics.

==> Fig2_heteroclines.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt_params = dict( frame = True,\n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6, 2.4),                # figure size)\n",
    "              gridlines = True,\n",
    "                  axes_labels = [r\"$t/t_e$\", r\"$x(t) / x_c$\"],\n",
    "                 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "x,tau = var(\"x,tau\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## jump profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def xRun (tau, c, d) :\n",
    "    if  tau < -0.5 :\n",
    "        return -1\n",
    "    elif tau < 0.5 :\n",
    "        return np.tan( c*(tau+0.5) - np.arctan(d) ) / d\n",
    "    else :\n",
    "        xI = np.tan( c - np.arctan(d) ) / d\n",
    "        if  xI < 1 : \n",
    "            return -np.tanh( c*d*(tau-0.5) - np.arctanh(xI) )\n",
    "        else :\n",
    "            return -1/np.tanh( c*d*(tau-0.5) - np.arctanh(1/xI) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(tanh(x - 0.500000000000000)^2 - 1)/tanh(x - 0.500000000000000)^2"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diff(1/tanh(x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "219b4af67b584c9cbfafb2b152bf7435"
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "\n",
    "    pp  = plot( np.tan(pi*x/2), (x, -0.5, 0.5), color=\"gray\" )\n",
    "    pp += plot( lambda x: xRun(x, _c, _d), (x,-1,2), thickness=3 )\n",
    "\n",
    "    pp.show( ymin = -1.5,  ymax=2, xmax=2,  )\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot( -1./np.tanh(x) , (x,-3,-1) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|Tc|\\phantom{\\verb!x!}\\verb|=| 5.144128009905458</script></html>"
      ],
      "text/plain": [
       "'Tc = ' 5.144128009905458"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<__array_function__ internals>:5: DeprecationWarning: object of type <class 'sage.rings.real_mpfr.RealNumber'> cannot be safely interpreted as an integer.\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 12 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "H  = 0.2\n",
    "d = 1. / np.sqrt(H)\n",
    "Tc = 2 * d * np.arctan(d)\n",
    "Tc\n",
    "show( \"Tc = \", Tc)\n",
    "\n",
    "\n",
    "xMin = -0.7\n",
    "xMax =  1.5\n",
    "tVals = np.linspace(xMin-1, xMax, 1+(1+xMax-xMin)*100)\n",
    "\n",
    "\n",
    "T1 = 1\n",
    "c1 = T1 * np.sqrt(H)\n",
    "d1 = 1. / np.sqrt(H)\n",
    "# pl   = plot( lambda x: xRun(x, c1, d1), (x,xMin,xMax), color=\"green\", thickness=1 )\n",
    "\n",
    "\n",
    "T2 = 2\n",
    "c2 = T2 * np.sqrt(H)\n",
    "d2 = 1. / np.sqrt(H)\n",
    "pl   = plot( lambda x: xRun(x, c2, d2), (x,xMin,xMax), color=\"green\", thickness=1.5 )\n",
    "\n",
    "\n",
    "T3 = 4\n",
    "c3 = T3 * np.sqrt(H)\n",
    "d3 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c3, d3), (x,xMin,xMax), color=\"green\", thickness=2 )\n",
    "\n",
    "\n",
    "T4 = 5\n",
    "c4 = T4 * np.sqrt(H)\n",
    "d4 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c4, d4), (x,xMin,xMax), color=\"green\", thickness=2.5 )\n",
    "\n",
    "\n",
    "T42 = 5.14\n",
    "c42 = T42 * np.sqrt(H)\n",
    "d42 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c42, d42), (x,xMin,xMax), color=\"green\", thickness=3 )\n",
    "\n",
    "\n",
    "T42846 = 5.144\n",
    "c42846 = T42846 * np.sqrt(H)\n",
    "d42846 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c42846, d42846), (x,xMin,xMax), color=\"green\", thickness=3.5 )\n",
    "\n",
    "\n",
    "T428462 = 5.14415\n",
    "c428462 = T428462 * np.sqrt(H)\n",
    "d428462 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c428462, d428462), (x,xMin,xMax), thickness=3.5 )\n",
    "\n",
    "\n",
    "T45 = 5.15\n",
    "c45 = T45 * np.sqrt(H)\n",
    "d45 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c45, d45), (x,xMin,1), thickness=3 )\n",
    "\n",
    "\n",
    "T5 = 5.5\n",
    "c5 = T5 * np.sqrt(H)\n",
    "d5 = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, c5, d5), (x,xMin,0.6), thickness=2 )\n",
    "\n",
    "\n",
    "T6 = 8\n",
    "c6 = T6 * np.sqrt(H)\n",
    "d6 = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, c6, d6), (x,xMin,0.25), thickness=1 )\n",
    "\n",
    "\n",
    "cC = Tc * np.sqrt(H)\n",
    "dC = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, cC, dC), (x,xMin,xMax), thickness=3, color=\"red\" )\n",
    "\n",
    "\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "pl += text(r\"$H = 0.2$\", (-0.35,1.5), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "pl += text(\"(a)\", (-1.1,1.9), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "\n",
    "pl.show( xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "        ticks = [0.5,1],\n",
    "       **plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image(\"heterocline-jump__H_02.pdf\",        xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [0.5,1],\n",
    "                                                   **plt_params )\n",
    "\n",
    "pl.save_image(\"heterocline-jump__H_02.png\",        transparent = True,\n",
    "                                                   xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [0.5,1],\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "H  = 5\n",
    "d = 1. / np.sqrt(H)\n",
    "Tc = 2 * d * np.arctan(d)\n",
    "show( \"Tc = \", Tc)\n",
    "\n",
    "\n",
    "xMin = -2\n",
    "xMax =  10\n",
    "tVals = np.linspace(xMin-1, xMax, 1+(1+xMax-xMin)*100)\n",
    "\n",
    "\n",
    "T1 = .05\n",
    "c1 = T1 * np.sqrt(H)\n",
    "d1 = 1. / np.sqrt(H)\n",
    "# pl   = plot( lambda x: xRun(x, c1, d1), (x,xMin,xMax), color=\"green\", thickness=1 )\n",
    "\n",
    "\n",
    "T2 = .1\n",
    "c2 = T2 * np.sqrt(H)\n",
    "d2 = 1. / np.sqrt(H)\n",
    "pl   = plot( lambda x: xRun(x, c2, d2), (x,xMin,xMax), color=\"green\", thickness=1.5 )\n",
    "\n",
    "\n",
    "T3 = .2\n",
    "c3 = T3 * np.sqrt(H)\n",
    "d3 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c3, d3), (x,xMin,xMax), color=\"green\", thickness=2 )\n",
    "\n",
    "\n",
    "T4 = .3\n",
    "c4 = T4 * np.sqrt(H)\n",
    "d4 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c4, d4), (x,xMin,xMax), color=\"green\", thickness=2.5 )\n",
    "\n",
    "\n",
    "T42 = .37\n",
    "c42 = T42 * np.sqrt(H)\n",
    "d42 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c42, d42), (x,xMin,xMax), color=\"green\", thickness=3 )\n",
    "\n",
    "\n",
    "T42846 = .376\n",
    "c42846 = T42846 * np.sqrt(H)\n",
    "d42846 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c42846, d42846), (x,xMin,xMax), color=\"green\", thickness=3.5 )\n",
    "\n",
    "\n",
    "T428462 = .3762\n",
    "c428462 = T428462 * np.sqrt(H)\n",
    "d428462 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c428462, d428462), (x,xMin,xMax), thickness=3.5 )\n",
    "\n",
    "\n",
    "T45 = .377\n",
    "c45 = T45 * np.sqrt(H)\n",
    "d45 = 1. / np.sqrt(H)\n",
    "pl  += plot( lambda x: xRun(x, c45, d45), (x,xMin,7), thickness=3 )\n",
    "\n",
    "\n",
    "T5 = .38\n",
    "c5 = T5 * np.sqrt(H)\n",
    "d5 = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, c5, d5), (x,xMin,5), thickness=2 )\n",
    "\n",
    "\n",
    "T6 = .4\n",
    "c6 = T6 * np.sqrt(H)\n",
    "d6 = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, c6, d6), (x,xMin,3), thickness=1 )\n",
    "\n",
    "\n",
    "cC = Tc * np.sqrt(H)\n",
    "dC = 1. / np.sqrt(H)\n",
    "pl += plot( lambda x: xRun(x, cC, dC), (x,xMin,xMax), thickness=3, color=\"red\" )\n",
    "\n",
    "\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "pl += text(r\"$H = 5$\", (-0.5,1.5), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "pl += text(\"(b)\", (-4.2,1.9), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "pl.show( xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "        ticks = [2,1],\n",
    "       **plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image(\"heterocline-jump__H_50.pdf\",        xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )\n",
    "pl.save_image(\"heterocline-jump__H_50.png\",        transparent = True,\n",
    "                                                   xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## triangular profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## time array for ODE integration\n",
    "tG = np.linspace(-0.5, 20.5, 1+20*1000)\n",
    "\n",
    "def triangle_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    yI = [-_d/_c]\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z + np.maximum( -dSquared, 1 - 2.*np.abs(t) )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = triangle_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    fixPt =  _d / _c\n",
    "    pl  = point( zip(tG,sol/fixPt),  ymin = yMin, ymax = yMax )\n",
    "    pl.show( xmax = 5, ymin = -1.5, ymax = 4, gridlines=True, ticks=(0.5,0.5) )\n",
    "    return"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gaussian profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## time array for ODE integration\n",
    "tG = np.linspace(-3, 27, 1+30*100)\n",
    "\n",
    "def gauss_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    \n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "    yI = [-_d/_c]\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1+dSquared) * np.exp( -t**2 * gRate )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = triangle_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    fixPt =  _d / _c\n",
    "    pl  = point( zip(tG,sol/fixPt),  ymin = yMin, ymax = yMax )\n",
    "    pl.show( xmin = -2, xmax = 5, ymin = -1.5, ymax = 4, gridlines=True )\n",
    "    return"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $t^{-2\\kappa}$ profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## time array for ODE integration\n",
    "tG = np.linspace(-5, 25, 1+30*100)\n",
    "\n",
    "def kappa_integration (_c, _d, _kappa) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    yI = [-_d/_c]\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa*np.log((2*t)**2)) / dSquared )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.05,5,.05), default=0.5),\n",
    "       _d = slider(srange(.05,5,.05), default=0.5), ):\n",
    "    sol = kappa_integration (_c, _d, 1)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    fixPt =  _d / _c\n",
    "    pl  = point( zip(tG,sol/fixPt),  ymin = yMin, ymax = yMax )\n",
    "    pl.show( xmax = 5, ymin = -1.5, ymax = 4, gridlines=True )\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## time array for ODE integration\n",
    "tG = np.linspace(-5, 25, 1+30*100)\n",
    "\n",
    "@interact\n",
    "\n",
    "#def _( H = slider(srange(.05,5,.05), default=0.2),\n",
    "#       T = slider(srange(.05,5,.001), default=4.28461), ):\n",
    "\n",
    "def _( H = slider(srange(.05,5,.05), default=5),\n",
    "       T = slider(srange(.05,5,.001), default=0.676), ):\n",
    "    _c = T * np.sqrt(H)\n",
    "    _d = 1. / np.sqrt(H)\n",
    "    sol = kappa_integration (_c, _d, 1)\n",
    "\n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    fixPt =  _d / _c\n",
    "    pl  = line( zip(tG,sol/fixPt),  ymin = yMin, ymax = yMax, thickness=3 )\n",
    "    pl.show( xmin = -2, xmax = 5, ymin = -1.5, ymax = 4, gridlines=True )\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = -5\n",
    "xMax =  5\n",
    "tVals = np.linspace(xMin-1, xMax, 1+(1+xMax-xMin)*100)\n",
    "\n",
    "H = 0.2\n",
    "\n",
    "\n",
    "tG = tVals\n",
    "T1 = 1\n",
    "c1 = T1 * np.sqrt(H)\n",
    "d1 = 1. / np.sqrt(H)\n",
    "sol1 = kappa_integration (c1, d1, 1)\n",
    "fixPt1 =  d1 / c1\n",
    "pl   = line( zip(tVals,sol1/fixPt1), color=\"green\", thickness=1 )\n",
    "\n",
    "\n",
    "T2 = 2\n",
    "c2 = T2 * np.sqrt(H)\n",
    "d2 = 1. / np.sqrt(H)\n",
    "sol2 = kappa_integration (c2, d2, 1)\n",
    "fixPt2 =  d2 / c2\n",
    "pl  += line( zip(tVals,sol2/fixPt2), color=\"green\", thickness=1.5 )\n",
    "\n",
    "\n",
    "T3 = 3\n",
    "c3 = T3 * np.sqrt(H)\n",
    "d3 = 1. / np.sqrt(H)\n",
    "sol3 = kappa_integration (c3, d3, 1)\n",
    "fixPt3 =  d3 / c3\n",
    "pl  += line( zip(tVals,sol3/fixPt3), color=\"green\", thickness=2 )\n",
    "\n",
    "\n",
    "T4 = 4\n",
    "c4 = T4 * np.sqrt(H)\n",
    "d4 = 1. / np.sqrt(H)\n",
    "sol4 = kappa_integration (c4, d4, 1)\n",
    "fixPt4 =  d4 / c4\n",
    "pl  += line( zip(tVals,sol4/fixPt4), color=\"green\", thickness=2.5 )\n",
    "\n",
    "\n",
    "T42 = 4.28\n",
    "c42 = T42 * np.sqrt(H)\n",
    "d42 = 1. / np.sqrt(H)\n",
    "sol42 = kappa_integration (c42, d42, 1)\n",
    "fixPt42 =  d42 / c42\n",
    "pl  += line( zip(tVals,sol42/fixPt42), color=\"green\", thickness=3 )\n",
    "\n",
    "\n",
    "T42846 = 4.28461\n",
    "c42846 = T42846 * np.sqrt(H)\n",
    "d42846 = 1. / np.sqrt(H)\n",
    "sol42846 = kappa_integration (c42846, d42846, 1)\n",
    "fixPt42846 =  d42846 / c42846\n",
    "pl  += line( zip(tVals,sol42846/fixPt42846), color=\"green\", thickness=3.5 )\n",
    "\n",
    "\n",
    "t428462 = np.linspace(xMin-1, 2.5, 1+(1+2.5-xMin)*100)\n",
    "tG = t428462\n",
    "T428462 = 4.28463\n",
    "c428462 = T428462 * np.sqrt(H)\n",
    "d428462 = 1. / np.sqrt(H)\n",
    "sol428462 = kappa_integration (c428462, d428462, 1)\n",
    "fixPt428462 =  d428462 / c428462\n",
    "pl  += line( zip(t428462,sol428462/fixPt428462), thickness=3.5 )\n",
    "\n",
    "\n",
    "t43 = np.linspace(xMin-1, 1.4, 1+(1+1.4-xMin)*100)\n",
    "tG = t43\n",
    "T45 = 4.3\n",
    "c45 = T45 * np.sqrt(H)\n",
    "d45 = 1. / np.sqrt(H)\n",
    "sol45 = kappa_integration (c45, d45, 1)\n",
    "fixPt45 =  d45 / c45\n",
    "pl  += line( zip(t43,sol45/fixPt45), thickness=3 )\n",
    "\n",
    "\n",
    "t5 = np.linspace(xMin-1, 0.75, 1+(1+.75-xMin)*100)\n",
    "tG = t5\n",
    "T5 = 5\n",
    "c5 = T5 * np.sqrt(H)\n",
    "d5 = 1. / np.sqrt(H)\n",
    "sol5 = kappa_integration (c5, d5, 1)\n",
    "fixPt5 =  d5 / c5\n",
    "pl += line( zip( t5, sol5/fixPt5), thickness=2 )\n",
    "\n",
    "\n",
    "tC = np.linspace(xMin-1, 0, 1+(1-xMin)*100)\n",
    "tG = tC\n",
    "Tc = 4.28461\n",
    "cC = Tc * np.sqrt(H)\n",
    "dC = 1. / np.sqrt(H)\n",
    "solC = kappa_integration (cC, dC, 1)\n",
    "fixPtC =  dC / cC\n",
    "pl += line( zip( tC, solC/fixPtC), thickness=3, color=\"red\" )\n",
    "pl += line( zip(-tC,-solC/fixPtC), thickness=3, color=\"red\" )\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "pl += text(r\"$H = 0.2$\", (-2.5,1.5), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "pl.show( xmin=-4, xmax=5, ymax=2, ymin=-1.2, \n",
    "        ticks = [2,1],\n",
    "       **plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image(\"heterocline-cauchy__H_02.pdf\",      xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )\n",
    "\n",
    "pl.save_image(\"heterocline-cauchy__H_02.png\",      transparent = True,\n",
    "                                                   xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = -5\n",
    "xMax =  5\n",
    "tVals = np.linspace(xMin-1, xMax, 1+(1+xMax-xMin)*100)\n",
    "\n",
    "H = 5\n",
    "d = 1. / np.sqrt(H)\n",
    "\n",
    "\n",
    "tG = tVals\n",
    "T1 = .1\n",
    "c1 = T1 * np.sqrt(H)\n",
    "d1 = d\n",
    "sol1 = kappa_integration (c1, d1, 1)\n",
    "fixPt1 =  d1 / c1\n",
    "pl   = line( zip(tVals,sol1/fixPt1), color=\"green\", thickness=1 )\n",
    "\n",
    "\n",
    "T2 = .2\n",
    "c2 = T2 * np.sqrt(H)\n",
    "d2 = 1. / np.sqrt(H)\n",
    "sol2 = kappa_integration (c2, d2, 1)\n",
    "fixPt2 =  d2 / c2\n",
    "pl  += line( zip(tVals,sol2/fixPt2), color=\"green\", thickness=1.5 )\n",
    "\n",
    "\n",
    "T3 = .4\n",
    "c3 = T3 * np.sqrt(H)\n",
    "d3 = 1. / np.sqrt(H)\n",
    "sol3 = kappa_integration (c3, d3, 1)\n",
    "fixPt3 =  d3 / c3\n",
    "pl  += line( zip(tVals,sol3/fixPt3), color=\"green\", thickness=2 )\n",
    "\n",
    "\n",
    "T4 = 0.6\n",
    "c4 = T4 * np.sqrt(H)\n",
    "d4 = 1. / np.sqrt(H)\n",
    "sol4 = kappa_integration (c4, d4, 1)\n",
    "fixPt4 =  d4 / c4\n",
    "pl  += line( zip(tVals,sol4/fixPt4), color=\"green\", thickness=2.5 )\n",
    "\n",
    "\n",
    "T42 = 0.67\n",
    "c42 = T42 * np.sqrt(H)\n",
    "d42 = 1. / np.sqrt(H)\n",
    "sol42 = kappa_integration (c42, d42, 1)\n",
    "fixPt42 =  d42 / c42\n",
    "pl  += line( zip(tVals,sol42/fixPt42), color=\"green\", thickness=3 )\n",
    "\n",
    "\n",
    "#T42846 = 0.676\n",
    "#c42846 = T42846 * np.sqrt(H)\n",
    "#d42846 = 1. / np.sqrt(H)\n",
    "#sol42846 = kappa_integration (c42846, d42846, 1)\n",
    "#fixPt42846 =  d42846 / c42846\n",
    "#pl  += line( zip(tVals,sol42846/fixPt42846), thickness=3.5, color=\"blue\" )\n",
    "\n",
    "\n",
    "t428462 = np.linspace(xMin-1, 3.5, 1+(1+3.5-xMin)*100)\n",
    "tG = t428462\n",
    "T428462 = 0.677\n",
    "c428462 = T428462 * np.sqrt(H)\n",
    "d428462 = 1. / np.sqrt(H)\n",
    "sol428462 = kappa_integration (c428462, d428462, 1)\n",
    "fixPt428462 =  d428462 / c428462\n",
    "pl  += line( zip(t428462,sol428462/fixPt428462), thickness=3.5 )\n",
    "\n",
    "\n",
    "t43 = np.linspace(xMin-1, 2., 1+(1+2.-xMin)*100)\n",
    "tG = t43\n",
    "T45 = 0.7\n",
    "c45 = T45 * np.sqrt(H)\n",
    "d45 = 1. / np.sqrt(H)\n",
    "sol45 = kappa_integration (c45, d45, 1)\n",
    "fixPt45 =  d45 / c45\n",
    "pl  += line( zip(t43,sol45/fixPt45), thickness=3 )\n",
    "\n",
    "\n",
    "t5 = np.linspace(xMin-1, 0.9, 1+(1+.9-xMin)*100)\n",
    "tG = t5\n",
    "T5 = 0.8\n",
    "c5 = T5 * np.sqrt(H)\n",
    "d5 = 1. / np.sqrt(H)\n",
    "sol5 = kappa_integration (c5, d5, 1)\n",
    "fixPt5 =  d5 / c5\n",
    "pl += line( zip( t5, sol5/fixPt5), thickness=2 )\n",
    "\n",
    "\n",
    "tC = np.linspace(xMin-1, 0, 1+(1-xMin)*100)\n",
    "tG = tC\n",
    "Tc = 0.677\n",
    "cC = Tc * np.sqrt(H)\n",
    "dC = 1. / np.sqrt(H)\n",
    "solC = kappa_integration (cC, dC, 1)\n",
    "fixPtC =  dC / cC\n",
    "pl += line( zip( tC, solC/fixPtC), thickness=3, color=\"red\" )\n",
    "pl += line( zip(-tC,-solC/fixPtC), thickness=3, color=\"red\" )\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "pl += text(r\"$H = 5$\", (-2.5,1.5), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "pl.show( xmin=-4, xmax=5, ymax=2, ymin=-1.2, \n",
    "        ticks = [2,1],\n",
    "       **plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image(\"heterocline-cauchy__H_50.pdf\",      xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )\n",
    "\n",
    "pl.save_image(\"heterocline-cauchy__H_50.png\",      transparent = True,\n",
    "                                                   xmin=xMin, xmax=xMax, ymax=2, ymin=-1.2, \n",
    "                                                   ticks = [2,1],\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Fig3__triangular_profiles.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## line color for different skewness of $\\rho$\n",
    "def alphaColor(alpha) : return 0.8 * alpha"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# skewed triangular distributions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rho_triang (tau, _d, alpha) :\n",
    "    dSq = _d * _d\n",
    "    if  tau < (1+dSq)*(alpha-1)/2 :\n",
    "        return -dSq \n",
    "    elif tau < 0 :\n",
    "        return 1 + 2*tau / (1-alpha)\n",
    "    elif tau < (1+dSq)*(alpha+1)/2 :\n",
    "        return 1 - 2*tau / (1+alpha)\n",
    "    else :\n",
    "        return -dSq\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = -1.2\n",
    "xMax =  1.2\n",
    "yMax = 1.3\n",
    "yMin = -0.8\n",
    "\n",
    "plt_params_D = dict( \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = yMin, \n",
    "              ymax = yMax, \n",
    "              frame = True,\n",
    "              gridlines=True,\n",
    "              fontsize=8,                  # size of text font\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "__d = 1/sqrt(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def shift(__alpha) : return (1+__d*__d)*(__alpha-1)/2 - (1+__d*__d)*(-1)/2\n",
    "\n",
    "boundary = (1+__d**2)/2\n",
    "PrhoL  = line( [[xMin,-__d**2], [-boundary,-__d**2], [-boundary,1], \n",
    "               [boundary,1], [boundary,-__d**2], [xMax,-__d**2]] , thickness=4, color=\"gray\" )\n",
    "\n",
    "# PrhoL += line( [[-0.5,yMin], [-0.5,0]], color=\"black\", linestyle=\":\")\n",
    "# PrhoL += line( [[ 0.5,yMin], [ 0.5,0]], color=\"black\", linestyle=\":\")\n",
    "\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift(-0.99) , __d, -0.99), (x,-3,3), thickness=1, hue=alphaColor(-0.99))\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift(-0.8 ) , __d, -0.8 ), (x,-3,3), thickness=1, hue=alphaColor(-0.8 ))\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift(-0.5 ) , __d, -0.5 ), (x,-3,3), thickness=1, hue=alphaColor(-0.5 ))\n",
    "PrhoL += plot( lambda x: rho_triang(x-shift( 0.0 ) , __d,  0.0 ), (x,-3,3), thickness=2, hue= alphaColor(0.0))\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift( 0.5 ) , __d,  0.5 ), (x,-3,3), thickness=1, hue= alphaColor(0.5))\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift( 0.8 ) , __d,  0.8 ), (x,-3,3), thickness=1, hue=alphaColor( 0.8))\n",
    "PrhoL += plot( lambda x: rho_triang(x+shift( 0.99) , __d,  0.99), (x,-3,3), thickness=1, hue=alphaColor( 0.99))\n",
    "\n",
    "#PrhoL.show( axes_labels = [r\"$(t - t_L(\\alpha))/t_e$\", r\"$r(t)$\"], \n",
    "#              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,1]],\n",
    "#              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], [r\"$-R_d$\", r\"$0$\", r\"$R$\"]],\n",
    "#              **plt_params_D )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "prTextL = text(\"(a)\", (-0.3,0.95), fontsize=10,  color=\"black\", transparent=True, axis_coords=True, bounding_box=bbox)\n",
    "\n",
    "(prTextL + PrhoL).show( axes_labels = [r\"$(t - t_L(\\alpha))/t_e$\", r\"$r(t)$\"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], [r\"$-R_d$\", r\"$0$\", r\"$R$\"]],\n",
    "              **plt_params_D )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(prTextL + PrhoL).save_image( \"triangle-bound_lower.png\", transparent=True,\n",
    "              axes_labels = [r\"$(t - t_L(\\alpha))/t_e$\", r\"$r(t)$\"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], [r\"$-R_d$\", r\"$0$\", r\"$R$\"]],\n",
    "              figsize=(2.4,2.4),                # figure size)            \n",
    "              **plt_params_D )\n",
    "\n",
    "(prTextL + PrhoL).save_image( \"triangle-bound_lower.pdf\", transparent=True,\n",
    "              axes_labels = [r\"$(t - t_L(\\alpha))/t_e$\", r\"$r(t)$\"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], [r\"$-R_d$\", r\"$0$\", r\"$R$\"]],\n",
    "              figsize=(2.4,2.4),                # figure size)            \n",
    "              **plt_params_D )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def shift(__alpha) : return ( (__alpha-1)/2 - (-1)/2 ) / 2\n",
    "# ( (1+__d*__d)*(__alpha-1)/2 - (1+__d*__d)*(-1)/2 ) / 2\n",
    "\n",
    "boundary = 0.25\n",
    "PrhoU  = line( [[xMin,-__d**2], [-boundary,-__d**2], \n",
    "               [-boundary,0.5], [boundary,0.5], \n",
    "               [boundary,-__d**2], [xMax,-__d**2]] , thickness=4, color=\"gray\" )\n",
    "# PrhoU += line( [[-0.5,yMin], [-0.5,0]], color=\"black\", linestyle=\":\")\n",
    "# PrhoU += line( [[ 0.5,yMin], [ 0.5,0]], color=\"black\", linestyle=\":\")\n",
    "\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift(-0.99) , __d, -0.99), (x,-3,3), thickness=1, hue=alphaColor(-0.99))\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift(-0.8 ) , __d, -0.8 ), (x,-3,3), thickness=1, hue=alphaColor(-0.8 ))\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift(-0.5 ) , __d, -0.5 ), (x,-3,3), thickness=1, hue=alphaColor(-0.5 ))\n",
    "PrhoU += plot( lambda x: rho_triang(x-shift( 0.0 ) , __d,  0.0 ), (x,-3,3), thickness=2, hue= alphaColor(0.0))\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift( 0.5 ) , __d,  0.5 ), (x,-3,3), thickness=1, hue= alphaColor(0.5))\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift( 0.8 ) , __d,  0.8 ), (x,-3,3), thickness=1, hue=alphaColor( 0.8))\n",
    "PrhoU += plot( lambda x: rho_triang(x+shift( 0.99) , __d,  0.99), (x,-3,3), thickness=1, hue=alphaColor( 0.99))\n",
    "\n",
    "#PrhoU.show( axes_labels = [r\"$(t - t_U(\\alpha))/t_e$\", \" \"], \n",
    "#              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,0.5,1]],\n",
    "#              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], \n",
    "#                                [r\"$-R_d$\", r\"$0$\", r\"$R_U$\", r\"$R$\"]],\n",
    "#              **plt_params_D )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bboxU = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "prTextU = text(\"(b)\", (-0.25,0.95), fontsize=10,  color=\"black\", transparent=True, axis_coords=True, bounding_box=bbox)\n",
    "\n",
    "(prTextU + PrhoU).show( axes_labels = [r\"$(t - t_U(\\alpha))/t_e$\", \" \"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,0.5,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], \n",
    "                                [r\"$-R_d$\", r\"$0$\", r\"$R_U$\", r\"$R$\"]],\n",
    "              **plt_params_D )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(prTextU + PrhoU).save_image( \"triangle-bound_upper.png\", transparent=True,\n",
    "              axes_labels = [r\"$(t - t_U(\\alpha))/t_e$\", \" \"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,0.5,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], \n",
    "                                [r\"$-R_d$\", r\"$0$\", r\"$R_U$\", r\"$R$\"]],\n",
    "              figsize=(2.2,2.4),                # figure size)            \n",
    "              **plt_params_D )\n",
    "\n",
    "(prTextU + PrhoU).save_image( \"triangle-bound_upper.pdf\", transparent=True, \n",
    "              axes_labels = [r\"$(t - t_U(\\alpha))/t_e$\", \" \"], \n",
    "              ticks = [[-1,-0.5,0,0.5,1],[-0.5,0,0.5,1]],\n",
    "              tick_formatter = [[r\"$-1$\", r\"$-0.5$\", r\"$0$\", r\"$0.5$\", r\"$1$\"], \n",
    "                                [r\"$-R_d$\", r\"$0$\", r\"$R_U$\", r\"$R$\"]],\n",
    "              figsize=(2.2,2.4),                # figure size)            \n",
    "              **plt_params_D )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# analytical bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "tau, _d, alpha = var(\"tau, _d, alpha\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## green: lower bound\n",
    "lowerBound = 2*arctan(x)/(1+x**2)\n",
    "dC = find_root( diff(lowerBound, x) == 0 , 0, 1 )\n",
    "show( \"dc = \", dC )\n",
    "lowerBound.subs(x==dC)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lowerBoundDelta = 2*arctan(sqrt(x-1))/x\n",
    "plot(lowerBoundDelta, (x,1,3))\n",
    "DeltaC = find_root( diff(lowerBoundDelta, x) == 0 , 1, 2 )\n",
    "show(DeltaC)\n",
    "show( sqrt( DeltaC - 1 ) )\n",
    "lowerBoundDelta.subs(x==DeltaC)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## blue: upper bound\n",
    "upper_bound = 4*sqrt(2)*arctan(sqrt(2)*x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-2\n",
    "xMax = 30\n",
    "\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-2, \n",
    "              ymax = 10, \n",
    "              frame = True,\n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3,2.4),                # figure size)\n",
    "              axes_labels = [r\"$d = 1/\\sqrt{H}$\", r\"$c = T\\,\\sqrt{H}$\"],\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "boundsT  = plot( lowerBound, (x,xMin,xMax),           thickness=2, color=\"green\")\n",
    "boundsT += plot( lowerBound.subs(x==dC), (x,dC,xMax), thickness=2, color=\"green\", linestyle=\":\")\n",
    "\n",
    "boundsT += plot( upper_bound,  (x,xMin,xMax), thickness=2, color=\"blue\")\n",
    "boundsT += plot( 3 * sqrt(3) * pi/2,  (x,5,xMax), thickness=2, color=\"darkblue\", linestyle=\":\")\n",
    "\n",
    "\n",
    "dd = 1/sqrt(2)\n",
    "# boundsT += point([dd,upper_bound.subs(x==dd)], size=30, color=\"orange\")\n",
    "\n",
    "boundsT.show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# checking the bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_c = ( sqrt(2) * pi ).n()\n",
    "_d = 1.0/sqrt(2.)\n",
    "yI =[-_d/_c + 1e-6]\n",
    "tMax = 4. * 0.5 * (1 + _d*_d)\n",
    "t1 = np.linspace( -tMax, tMax, 1+200*tMax )\n",
    "# t1 = np.linspace( 0., 0.5*(1.+_d*_d), 1+10*(1.+_d*_d) )\n",
    "\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z + rho_triang (t, _d, _alpha)\n",
    "    return dzdt\n",
    "\n",
    "_alpha = 0\n",
    "sol00 = odeint(ricc,yI,t1)\n",
    "# print( \"max1: \", np.amax(sol1) )\n",
    "\n",
    "_alpha = 0.5\n",
    "sol05 = odeint(ricc,yI,t1)\n",
    "# print( \"max1: \", np.amax(sol1) )\n",
    "\n",
    "_alpha = 0.8\n",
    "sol08 = odeint(ricc,yI,t1)\n",
    "# print( \"max1: \", np.amax(sol1) )\n",
    "\n",
    "_alpha = -0.5\n",
    "sol_05 = odeint(ricc,yI,t1)\n",
    "# print( \"max1: \", np.amax(sol1) )\n",
    "\n",
    "_alpha = -0.8\n",
    "sol_08 = odeint(ricc,yI,t1)\n",
    "# print( \"max1: \", np.amax(sol1) )\n",
    "\n",
    "\n",
    "#pl   = line( zip(t1,sol00 ), thickness=5 )\n",
    "#pl  += line( zip(t1,sol05 ), thickness=2 )\n",
    "#pl  += line( zip(t1,sol08 ), thickness=1 )\n",
    "#pl  += line( zip(t1,sol_05), thickness=2, color=\"orange\" )\n",
    "pl  = line( zip(t1,sol_08), thickness=1, color=\"orange\" )\n",
    "\n",
    "\n",
    "pl.show(ymin=-2, ymax=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## numerical evaluation of the boundary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "##  array with c-values\n",
    "c_aux = np.linspace(-20,10,5000)\n",
    "c = 2**c_aux\n",
    "\n",
    "##  array with d-values\n",
    "iMax = 250\n",
    "d_aux = np.linspace(-20,5,iMax)\n",
    "d = 2**d_aux"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = 0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_tip = np.linspace(-20,5,iMax)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 0., tMax, 1+100*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + np.maximum( -dSquared, 1. - 2.*t )\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,[0],t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_tip[i] = c[j]\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptTtip = line( zip(d, c_tip), thickness=2, hue=alphaColor(0),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptTtip"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri00 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = 0\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI =[-d[i]/c[j] + 1e-6]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.05*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri00[i] = c[j]\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT00 = line( zip(d, c_Tri00), thickness=1, color=\"pink\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT00+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = 0.5$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri50 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = 0.5\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI =[-d[i]/c[j] + 1e-6]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.05*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri50[i] = c[j]\n",
    "    zMax = 0\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT50 = line( zip(d, c_Tri50), thickness=1, hue=alphaColor(0.5),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT50+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = -0.5$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri_50 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = -0.5\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI =[-d[i]/c[j] + 1e-6]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.05*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri_50[i] = c[j]\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT_50 = line( zip(d, c_Tri_50), thickness=1, hue=alphaColor(-0.5),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT_50+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = 0.8$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri80 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = 0.8\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range(0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j<5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI =[-d[i]/c[j] + 1e-6]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.05*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri80[i] = c[j]\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT80 = line( zip(d, c_Tri80), thickness=1, hue=alphaColor(0.8),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT80+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = -0.8$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri_80 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = -0.8\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI = [-d[i]/c[j] + 1e-7]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.0*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri_80[i] = c[j]\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT_80 = line( zip(d, c_Tri_80), thickness=1, hue=alphaColor(-0.8),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT_80+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = 0.99$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri99 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = 0.99\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range(0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j<5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI =[-d[i]/c[j] + 1e-6]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.05*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri99[i] = c[j]\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT99 = line( zip(d, c_Tri99), thickness=1, hue=alphaColor(0.99),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT99+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\alpha = -0.99$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Tri_99 = np.linspace(-20,5,iMax)\n",
    "\n",
    "_alpha = -0.99\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,iMax) :          # index for  d-values\n",
    "    zMax = -d[i]/c[j] * 0.9\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( j < 5000 and zMax < d[i]/c[j]  and  zMax > -d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        yI = [-d[i]/c[j] + 1e-7]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 1.0*(1.+dSquared)*(_alpha-1.)/2., tMax, 1+200*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + rho_triang (t, d[i], _alpha)\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Tri_99[i] = c[j]\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT_99 = line( zip(d, c_Tri_99), thickness=1, hue=alphaColor(-0.99),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(ptTtip+ptT_99+boundsT).show( **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## plotting the boundary"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## plotting the boundary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "TriBoundary = (ptTtip+ptT50+ptT80+ptT99+boundsT)\n",
    "# TriBoundary.show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "prTextB = text(\"(c)\", (-0.3,0.95), fontsize=10,  color=\"black\", transparent=True, axis_coords=True, bounding_box=bbox)\n",
    "\n",
    "(prTextB+TriBoundary).show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(prTextB+TriBoundary).save_image( \"triangle_border.png\", transparent=True,\n",
    "               **plt_params )\n",
    "\n",
    "(prTextB+TriBoundary).save_image( \"triangle_border.pdf\", \n",
    "              **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sign of skewness of $\\rho$ does not matter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sym99 = line( zip(d, c_Tri99-c_Tri_99), thickness=2, hue=alphaColor(0.99),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "sym80 = line( zip(d, c_Tri80-c_Tri_80), thickness=2, hue=alphaColor(0.80),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "sym50 = line( zip(d, c_Tri50-c_Tri_50), thickness=2, hue=alphaColor(0.50),\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "(sym50+sym80+sym99).show(  )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Fig4_sketch.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_c = 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5),\n",
    "       _kappa = slider(srange(1,10,0.1), default=1), ):\n",
    "    \n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa/2 * np.log((2*x)**2)) / dSquared ), \n",
    "               (x,-5,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,-5,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def powerDistrib (x, c,d,kappa) :\n",
    "\n",
    "    cSquared = c * c\n",
    "    dSquared = d * d\n",
    "\n",
    "    return - dSquared + (1.+dSquared) / ( 1 + np.exp(kappa/2 * np.log((2*x)**2)) / dSquared )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def lowBound (Delta ,c, d, kappa, **para) :\n",
    "    rhoL = powerDistrib (Delta/2, c,d,kappa) \n",
    "    plt = line([[xMin,rhoL], [-Delta/2,rhoL],\n",
    "               [-Delta/2, 1], [Delta/2,1],\n",
    "               [Delta/2,rhoL], [xMax,rhoL]], **para)\n",
    "    return plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def upBound (Delta ,c, d, kappa, **para) :\n",
    "    rhoU = powerDistrib (Delta/2, c,d,kappa) \n",
    "    plt = line([[xMin,-d**2], [-Delta/2,-d**2],\n",
    "               [-Delta/2, rhoU], [Delta/2, rhoU],\n",
    "               [Delta/2,-d**2], [xMax,-d**2]], **para)\n",
    "    return plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "_kappa = 2\n",
    "\n",
    "_c = 2\n",
    "_d = 1/sqrt(2)\n",
    "\n",
    "DeltaL = 1.5\n",
    "DeltaU = 0.5\n",
    "\n",
    "rhoL = powerDistrib (DeltaL/2, _c, _d, _kappa) \n",
    "rhoU = powerDistrib (DeltaU/2, _c, _d, _kappa) "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMax = 1.2\n",
    "xMin = -xMax\n",
    "\n",
    "plt_params = dict( \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              # ymin = yMin, \n",
    "              ymax = 1.1, \n",
    "              frame = True,\n",
    "              gridlines=True,\n",
    "              fontsize=8,                  # size of text font\n",
    "    axes_labels = [r\"$\\tau = 2 t / t_e$\", r\"$\\rho(\\tau) = r(\\tau \\,t_e/2) / R$\"],\n",
    "                ticks = [[-DeltaL/2, -0.5, -DeltaU/2, 0, DeltaU/2, 0.5, DeltaL/2], [-_d**2, rhoL, 0, rhoU, 1]],\n",
    "    tick_formatter = [[ r\"$-\\Delta$\", r\"$-1$\", r\"$-\\delta$\", \"0\", \n",
    "                      r\"$\\delta$\", r\"$1$\", r\"$\\Delta$\" ],\n",
    "                      [r\"$-d^2$\", r\"$-\\rho_L$\", \"0\", r\"$\\rho_U$\", r\"1\" ] ]\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl  = plot( powerDistrib ( x, _c, _d, _kappa) , # + 0.2 * ( -1 + tanh(x) ), \n",
    "               (x,xMin,xMax), thickness=4, color=\"red\" )\n",
    "# pl += plot( -dSquared, (x,xMin,xMax), color=\"gray\", thickness=3 )\n",
    "\n",
    "pl += lowBound( DeltaL, _c, _d, _kappa, color=\"green\", thickness=2 )\n",
    "pl +=  upBound( DeltaU, _c, _d, _kappa, color=\"blue\", thickness=2 )\n",
    "\n",
    "pl.show( **plt_params )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image( \"sketch_bounds.png\", transparent=True, \n",
    "              figsize=(3.6,2.4), \n",
    "              **plt_params )\n",
    "pl.save_image( \"sketch_bounds.pdf\", transparent=True, \n",
    "              figsize=(3.6,2.4), \n",
    "              **plt_params )\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Fig 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "\n",
    "pl_text = text(\"(a)\", (-1.7, 1), \n",
    "                         fontsize=10, color=\"black\", )\n",
    "#                         bounding_box=bbox)\n",
    "\n",
    "plt_params[\"axes_labels\"] = [r\"$\\tau = 2 t / t_e$\", r\"$\\rho(\\tau)$\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def upBound (Delta ,c, d, kappa, **para) :\n",
    "    rhoU = powerDistrib (Delta/2, c,d,kappa) \n",
    "    plt = line([[xMin,-d**2], [-Delta/2,-d**2],\n",
    "               [-Delta/2, rhoU], [Delta/2, rhoU],\n",
    "               [Delta/2,-d**2], [xMax,-d**2]], **para)\n",
    "    return plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def lowBound_2step (Delta, delta ,c, d, kappa, **para) :\n",
    "    rhoL = powerDistrib (Delta/2, c,d,kappa) \n",
    "    rhoU = powerDistrib (delta/2, c,d,kappa) \n",
    "    plt = line([[xMin,rhoL],     [-Delta/2,rhoL],\n",
    "                [-Delta/2,rhoU], [-delta/2,rhoU],\n",
    "                [-delta/2, 1],   [delta/2,1],\n",
    "                [ delta/2,rhoU], [ Delta/2,rhoU],\n",
    "                [Delta/2,rhoL],  [xMax,rhoL]], **para)\n",
    "    return plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl  = plot( powerDistrib ( x, _c, _d, _kappa) , # + 0.2 * ( -1 + tanh(x) ), \n",
    "               (x,xMin,xMax), thickness=4, color=\"red\",\n",
    "              figsize=(3.6,2.4), )\n",
    "# pl += plot( -dSquared, (x,xMin,xMax), color=\"gray\", thickness=3 )\n",
    "pl += text(\"(a)\", (-1.7, 1), fontsize=10, color=\"black\", \n",
    "          bounding_box=bbox)\n",
    "\n",
    "pl += lowBound_2step( DeltaL, DeltaU, _c, _d, _kappa, color=\"green\", thickness=3 )\n",
    "\n",
    "# pl += pl_text\n",
    "\n",
    "pl.show( **plt_params )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pl.save_image( \"sketch_bounds_2step.png\", transparent=True, \n",
    "              figsize=(3.6,2.4), \n",
    "              **plt_params )\n",
    "pl.save_image( \"sketch_bounds_2step.pdf\", transparent=True, \n",
    "              figsize=(3.6,2.4), \n",
    "              **plt_params )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Fig5_gaussian.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 100 "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# analytical bounds"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gaussian profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "root_rhoL = find_root(x*arctan(x)-1, 0.2, 4)\n",
    "show(\"sqrt(rhoL)=\", root_rhoL)\n",
    "\n",
    "Delt = sqrt(1+root_rhoL**2)\n",
    "show(\"Delta=\", Delt)\n",
    "\n",
    "# pi.n()/(rlr*Delt)\n",
    "CLlarge = pi.n()/(Delt)\n",
    "show(\"bound=\", CLlarge)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## analytical approximation\n",
    "root_rhoL = (4/pi).n()\n",
    "show(\"sqrt(rhoL)=\", root_rhoL)\n",
    "\n",
    "Delt = sqrt( 1+root_rhoL**2 )\n",
    "show(\"Delta=\", Delt)\n",
    "\n",
    "# CLlargeA = (pi/sqrt(1+(4/pi)**2)).n()\n",
    "CLlargeA = 2*arctan(root_rhoL) / Delt\n",
    "show(\"bound=\", CLlargeA)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## lower bound\n",
    "pltGL  = plot_loglog( CLlargeA, (x,2,xMax), color=\"darkblue\", thickness=2, linestyle=\":\",\n",
    "                    legend_label=\" Eq. (20)\")\n",
    "pltGL += plot_loglog(2*x, (x,xMin,.2), color=\"blue\", thickness=2,\n",
    "                   legend_label=\" Eq. (22)\")\n",
    "\n",
    "\n",
    "pltGL.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# upper bound\n",
    "\n",
    "# pltGU  = plot_loglog( 2*x * np.sqrt(-2*exp(1)*np.log(x)), (x,1e-4,1e-1), color=\"green\", thickness=1)\n",
    "# pltGU += plot_loglog( pi, (x,exp(-1),100), color=\"darkgreen\", thickness=1)\n",
    "\n",
    "# pltGU  = plot_loglog( 2*x * np.sqrt(-2*np.log(x)) * 2.3968950177775796, (x,1e-4,1e-1), color=\"green\", thickness=1)\n",
    "# pltGU += plot_loglog( 2*pi, (x,exp(-1),100), color=\"darkgreen\", thickness=1)\n",
    "\n",
    "pltGU  = plot_loglog( 2*pi, (x,exp(-1),xMax), color=\"darkgreen\", thickness=2, linestyle=\":\",\n",
    "                    legend_label=\" Eq. (23)\")\n",
    "pltGU += plot_loglog( 4*x * np.sqrt(-exp(1)*np.log(x)), (x,xMin,1e-1), color=\"green\", thickness=2,\n",
    "                    legend_label=\" Eq. (24)\")\n",
    "\n",
    "pltGU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "boundsG = pltGL+pltGU\n",
    "boundsG.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# numerical evaluation of boundary"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### setup common variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "##  array with c-values\n",
    "c_aux = np.linspace(-20,10,5000)\n",
    "c = 2**c_aux\n",
    "\n",
    "##  array with d-values\n",
    "d_aux = np.linspace(-20,10,300)\n",
    "d = 2**d_aux\n",
    "\n",
    "## time array for ODE integration\n",
    "tG = np.linspace(0, 20, 1+20*100)\n",
    "\n",
    "##  initial condition for ODE\n",
    "yI = [0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Gaussian profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    \n",
    "    dSquared = _d * _d\n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "\n",
    "    pl  = plot( - dSquared + (1+dSquared) * np.exp( -x**2 * gRate ), (x,0,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,0,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1+dSquared) * np.exp( -t**2 * gRate )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = gauss_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Gauss = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = gauss_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Gauss[i] = c[j]\n",
    "    zMax = 0\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptGauss = line( zip(d, c_Gauss), thickness=4, color=\"red\",\n",
    "    axes_labels = [r\"$d$\", r\"$c$\"],\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(boundsG+ptGauss).show( scale=\"semilogx\", xmin=10, xmax=100, ymin=1.9, ymax=2.1,\n",
    "                      title = r\"$c_\\infty$ = %.4f\"%c_Gauss[-1] )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-6, \n",
    "              ymax = 100, \n",
    "                  ticks = [[1e-6,1e-4,1e-2,1,1e2], [1e-6,1e-4,1e-2,1,1e2]],\n",
    "              frame = True,\n",
    "                 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptGauss.set_legend_options(font_size=8, loc=4)\n",
    "boundsG.set_legend_options(font_size=8, loc=4)\n",
    "\n",
    "ptGauss = line( zip(d, c_Gauss), thickness=2, color=\"red\",\n",
    "    axes_labels = [r\"$d$\", r\"$c$\"],\n",
    "    legend_label = \" numerical data\"\n",
    "    )\n",
    "#ptGauss += points( zip(d, c_Gauss), color=\"green\",\n",
    "#    axes_labels = [\"d\", \"c\"],\n",
    "#     xmax=3\n",
    "#    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(boundsG+ptGauss).show( gridlines = True, **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "ptG_text  = text(\"unsafe\", (1e-4,   2), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptG_text += text(\"safe\",  (0.001, 4e-5), fontsize=10, color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptG_text.set_legend_options(font_size=7)\n",
    "\n",
    "\n",
    "(ptG_text + boundsG+ptGauss).show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptG_text+ptGauss + boundsG).save_image(\"overshoot_Gauss_dc.pdf\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                  **plt_params )\n",
    "(ptG_text+ptGauss + boundsG).save_image(\"overshoot_Gauss_dc.png\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Figs_algebraic_overshoots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# analytical bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Widget Javascript not detected.  It may not be installed or enabled properly.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "ec64a7386fac4434b6a5afb7e39a2ba0"
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5),\n",
    "       _kappa = slider(srange(.1,10,0.1), default=1), ):\n",
    "    \n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa/2 * np.log((2*x)**2)) / dSquared ), (x,-5,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,-5,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_cL_large (kappa, range=10) :\n",
    "    xx = find_root(kappa/2 - x * arctan(x), 0, range)\n",
    "    return kappa / (xx * np.exp( np.log(1+xx**2) / kappa ))\n",
    "\n",
    "def kappa_cL_largeE (kappa) :\n",
    "    \"\"\"solution based on expansion of arctan\"\"\"\n",
    "    DeltaKappa = 1. + (2./pi)**2 * (1.+kappa/2.)**2\n",
    "    Delta = np.exp( np.log(DeltaKappa) / kappa )\n",
    "    return pi / Delta\n",
    "\n",
    "\n",
    "def kappa_cL_small (x, kappa) :\n",
    "    return np.sqrt(2*kappa) * x / np.exp( np.log(1+kappa/2) * (0.5 + 1/kappa) )\n",
    "\n",
    "def kappa_cU_large (kappa) :\n",
    "    return  np.pi * np.sqrt(2/kappa) * np.exp( np.log(1+kappa/2) * (0.5 + 1/kappa) )\n",
    "\n",
    "def kappa_cU_small (x, kappa) :\n",
    "    return 2*kappa  * np.exp( (-1+1/kappa)*np.log(kappa-1) + (1-2/kappa)*np.log(x) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xMin = 1\n",
    "xMax = 100\n",
    "\n",
    "pLargeD  = plot( pi,  (x,xMin,xMax), legend_label=r\"$\\pi$\", color=\"gray\" )\n",
    "\n",
    "pLargeD += plot( lambda x: kappa_cL_large(x, 100), (x,xMin,xMax), legend_label=\"c_L^>\",\n",
    "              thickness=3, )\n",
    "pLargeD += plot( kappa_cL_largeE (x) , (x,xMin,xMax) , ymin=1e-2)\n",
    "pLargeD += plot( pi / (1+(2/x) * np.log(x/np.pi)) , (x,xMin,xMax),\n",
    "              color=\"blue\", linestyle=\":\"  )\n",
    "\n",
    "\n",
    "pLargeD += plot_semilogx( lambda x: kappa_cU_large(x), (x,xMin,xMax), legend_label=\"c_U^>\", \n",
    "               thickness=3, color=\"green\" )\n",
    "pLargeD += plot_semilogx( pi / sqrt(x) * np.exp((0.5+1/x) * np.log(1+x)), (x,xMin,xMax),\n",
    "              color=\"green\"  )\n",
    "# pLargeD += plot( pi * (1+1/(2*x)), (x,xMin,xMax),\n",
    "#              color=\"green\", linestyle=\":\"  )\n",
    "\n",
    "\n",
    "pLargeD.show(scale=\"semilogx\", title=r\"bounds for large $d$\",\n",
    "            ymax=6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### quality of approximation of $c_L^>$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_cL_large_ratio ( kappa, range=10) :\n",
    "    xx = find_root(kappa/2 - x*arctan(x), 0, range)\n",
    "    approx = kappa_cL_largeE(kappa)\n",
    "    return approx * (xx * np.exp( np.log(1+xx**2) / kappa )) / kappa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xMin = 1\n",
    "xMax = 100\n",
    "\n",
    "plot_semilogx( lambda x:  kappa_cL_large_ratio(x, 100), \n",
    "     (x,xMin,xMax), title=r\"$c_U^>$ quality check\", \n",
    "     thickness=3, color=\"green\",\n",
    "     ymin = 1,\n",
    "     gridlines=True,\n",
    "     frame = True )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1  :\t 1.99440373636849\n",
      "2  :\t 1.72916892233561\n",
      "3  :\t 1.55434992764786\n",
      "4  :\t 1.44285090428208\n",
      "5  :\t 1.36707244353545\n",
      "6  :\t 1.31268110653256\n",
      "7  :\t 1.27193236134343\n",
      "8  :\t 1.24035610114552\n",
      "9  :\t 1.21521609936773\n",
      "10  :\t 1.19475311004224\n"
     ]
    }
   ],
   "source": [
    "for _kappa_ in range(1,11) :\n",
    "    bound = kappa_cL_large_ratio( _kappa_ ).n()\n",
    "    print( _kappa_, \" :\\t\", bound )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# numerical evaluation of boundary"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### integrate trajectories"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "## time array for ODE integration\n",
    "tG = np.linspace(1e-8, 20, 1+20*100)\n",
    "\n",
    "def kappa_integration (_c, _d, _kappa) :\n",
    "\n",
    "    ##  initial condition for ODE\n",
    "    yI = [0]\n",
    "    \n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa/2 * np.log((2*t)**2)) / dSquared )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Widget Javascript not detected.  It may not be installed or enabled properly.\n"
     ]
    },
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "816d2da5a9e54138bd32daae367ff486"
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5),\n",
    "       _kappa = slider(srange(1,5,1), default=1), ):\n",
    "    sol = kappa_integration (_c, _d, _kappa)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl += plot(-_d/_c, (x,0,20), color=\"gray\")\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## quality of approximation of $c(d)$ for $d \\gg 1$ by comparison to numerical data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/scipy/integrate/odepack.py:247: ODEintWarning: Excess work done on this call (perhaps wrong Dfun type). Run with full_output = 1 to get quantitative information.\n",
      "  warnings.warn(warning_msg, ODEintWarning)\n"
     ]
    }
   ],
   "source": [
    "kappaMax = 100\n",
    "kappaVals        = np.linspace(2, kappaMax, 1+(kappaMax-2)*4)\n",
    "boundary_C_large = np.linspace(2, kappaMax, 1+(kappaMax-2)*4)\n",
    "\n",
    "##  array with c-values  inspected to find the boundary\n",
    "c_aux = np.linspace(0.5,3,1500)\n",
    "c = 2**c_aux\n",
    "\n",
    "i    =  0   # index for  kappa - values\n",
    "j    =  0   # index for  c-values\n",
    "\n",
    "dVal = 100\n",
    "\n",
    "for _kappa_ in  kappaVals :          # index for  kappa-values\n",
    "        zMax = 0   ## always enter the while loop\n",
    "\n",
    "        ## increase  c-values   until  we hit a runaway trajectory\n",
    "        while ( zMax <= dVal/c[j] ) :       \n",
    "            ##  setup and solve ODE\n",
    "            sol = kappa_integration (c[j], dVal, _kappa_)\n",
    "        \n",
    "            ## assign asymptotic value to  zMax\n",
    "            zMax = np.amax(sol)\n",
    "\n",
    "            ##  increase index for  c-value\n",
    "            j += 1\n",
    "\n",
    "        ##  store latest c-value  in  boundary_C_large\n",
    "        j -= 1\n",
    "        boundary_C_large[i] = c[j]\n",
    "        # print( \"kappa=\", _kappa_, \"\\t C=\", boundary_C_large[i] )\n",
    "        i += 1\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 6a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1\n",
    "xMax = 1e2\n",
    "\n",
    "plt_params = dict( scale=\"semilogx\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 0.5, \n",
    "              ymax = 4, \n",
    "              frame = True,\n",
    "                  ticks = [[1,10,100],[1,2,3,4]],\n",
    "                  # gridlines=True,\n",
    "                  axes_labels = [r\"$\\kappa$\", r\"$c$\"], \n",
    "                 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotClarge  = plot(pi, (x,10,kappaMax), color=\"gray\", **plt_params)\n",
    "\n",
    "plotClarge += line( zip(kappaVals, boundary_C_large), \n",
    "                   color=\"red\", thickness=5, legend_label=\" numerical data\", \n",
    "                   **plt_params)\n",
    "plotClarge += plot( lambda x: kappa_cL_largeE(x), (x,1,kappaMax), \n",
    "                   color=\"green\", thickness=2, legend_label=\" Eq. (26a)\", \n",
    "                   **plt_params)\n",
    "plotClarge += plot( lambda x: kappa_cL_large(x, 100), (x,1,kappaMax), \n",
    "                   color=\"green\", thickness=2, linestyle=\":\", legend_label=\" Eq. (26b)\",\n",
    "                   **plt_params)\n",
    "\n",
    "\n",
    "plotClarge += plot( lambda x: kappa_cU_large (x), (x,1,kappaMax), \n",
    "                   color=\"blue\", thickness=2, legend_label=\" Eq. (29)\", \n",
    "                   **plt_params)\n",
    "\n",
    "plotClarge.show( scale=\"semilogx\",  frame=True )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 8 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plotClarge.set_legend_options(font_size=8, loc=4)\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "plotClargeLabels  = text(\"unsafe\", (3, 3.2), fontsize=10,  color=\"black\" )\n",
    "plotClargeLabels += text(\"safe\",  (6, 1.), fontsize=10, color=\"black\", \n",
    "                            bounding_box=bbox)\n",
    "\n",
    "plotClargeLabels += text(\"(a)\", (0.45, 3.8), \n",
    "                         fontsize=10, color=\"black\", \n",
    "                         bounding_box=bbox)\n",
    "\n",
    "(plotClarge+plotClargeLabels).show( )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "(plotClarge+plotClargeLabels).save_image(\"algebraic_large_d.pdf\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                **plt_params )\n",
    "(plotClarge+plotClargeLabels).save_image(\"algebraic_large_d.png\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa_cL_largeVals = np.array( [ kappa_cL_large(_x_, 100) for _x_ in kappaVals ]  )\n",
    "ratio = np.array( [ a/b for (a,b) in zip(boundary_C_large, kappa_cL_largeVals) ] )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/sage/plot/graphics.py:2751: UserWarning: Attempted to set non-positive bottom ylim on a log-scaled axis.\n",
      "Invalid limit will be ignored.\n",
      "  subplot.set_ylim([ymin, ymax])\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ratioP = line( zip(kappaVals, 1- boundary_C_large / kappa_cL_largeE(kappaVals)), color=\"red\", thickness=5,\n",
    "    xmin=1, \n",
    "    scale=\"semilogx\")\n",
    "\n",
    "ratioP += line( zip(kappaVals, ratio-1), color=\"green\", thickness=5,\n",
    "    xmin=1, \n",
    "    scale=\"loglog\")\n",
    "#    scale=\"semilogx\")\n",
    "\n",
    "ratioP += plot(0.22 * x**(-1), (x,1,100), color=\"gray\")\n",
    "    \n",
    "ratioP"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## calculate and plot boundary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "##  array with d-values\n",
    "d_aux = np.linspace(-20,10,300)\n",
    "d = 2**d_aux"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_boundary ( _kappa ) :\n",
    "    ## array with tipping values  --- watch out: must have identical format as d_aux !!\n",
    "    c_kappa = np.linspace(-20,10,300)\n",
    "\n",
    "    ##  array with c-values  inspected to find the boundary\n",
    "    c_aux = np.linspace(-20,10,5000)\n",
    "    c = 2**c_aux\n",
    "\n",
    "    j    =  0   # index for  c-values\n",
    "    zMax = -1\n",
    "\n",
    "    for i in range (0,300) :          # index for  d-values\n",
    "        ## increase  c-values   until  we hit a runaway trajectory\n",
    "        while ( zMax <= d[i]/c[j] ) :       \n",
    "            ##  setup and solve ODE\n",
    "            sol = kappa_integration (c[j], d[i], _kappa)\n",
    "        \n",
    "            ## assign asymptotic value to  zMax\n",
    "            zMax = np.amax(sol)\n",
    "\n",
    "            ##  increase index for  c-value\n",
    "            j += 1\n",
    "\n",
    "        ##  store latest c-value  in  c_tip\n",
    "        j -= 1\n",
    "        c_kappa[i] = c[j]\n",
    "        zMax = 0\n",
    "        # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n",
    "        \n",
    "    return c_kappa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_boundary_plot ( _kappa, _c_kappa, xMin = 1e-6, xMax = 1e3, lineColor=\"red\", lineThickness=3, **plt_params ) :\n",
    "\n",
    "    ptkappa  = line( zip(d, _c_kappa), color=lineColor,  thickness=lineThickness,\n",
    "                    legend_label=r\"$%.1f$\"%_kappa )\n",
    "\n",
    "    ptkappa += plot( lambda x: kappa_cL_small(x, _kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "    ptkappa += plot( lambda x: kappa_cL_large(   _kappa), (x,1,xMax),  thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "    ptkappa += plot( lambda x: kappa_cU_small(x, _kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "    ptkappa += plot( lambda x: kappa_cU_large(   _kappa), (x,1,xMax),  thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "    ptkappa += plot( pi, (x,1,xMax),  thickness=1, color=\"gray\")   \n",
    "    \n",
    "    return ptkappa"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 1.5$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/scipy/integrate/odepack.py:247: ODEintWarning: Excess work done on this call (perhaps wrong Dfun type). Run with full_output = 1 to get quantitative information.\n",
      "  warnings.warn(warning_msg, ODEintWarning)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkwAAAGFCAYAAAAPa6wiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO3deXxU9b3/8fdkkskGCQmBKASQxQVZEklQiEClagCVRbGlrSJa1ItUvUirV+vtr2q9pXoVl1JAVMS2LrgAKqVVVLYKCAJREFzQYNhDAmSykWVyfn+cy4STCQwhMzkzyev5eMyDyfnkzHycg+Gd7/me73EYhmEIAAAAJxVhdwMAAAChjsAEAADgB4EJAADADwITAACAHwQmAAAAPwhMAAAAfhCYAAAA/CAwAQAA+BHWgckwDLndbrH2JgAACKZIuxtoipKSEiUmJqq4uFgJCQmN2/nQIaljx+A0BgAA7FVQIHXoELCXC+vAFEjP61Z10CEN1jqlqsDudgAAQAghMEnyKEK/0RNyK1Fnab/2qZMcdjcFAABCRusNTO3bm8N1krZvd8p9WaIkKfvqZDleso4w/eq/2mjHt04NzqrWfXdWKDGBOVMAAIS09u0D+nIOI4xnTLvd7jOfw3SCkhLp44+ltWulAQOkCROs9fPOk779VnK5JLdbio6uq+3aJZWWShdeKEWE9RR6AABwMvwTL6ltW2nsWOmxx3zDUlmZVFlpPs/MtIYlSZozR+rXT0pKkv797+bpFwAANK/We0ruNMXHSz/8IO3dKxUV+dbXrTP/dLulXr2stS++kGbNkgYPlq64QurSJfj9AgDQFFVVVaqpqbG7jdMWGRkpl8sV/PcJ+ju0EJ07m4/6fvpT86rF/fuls86y1j7+WHr+efMxe7Z0xx11NcMwR6/atAlu3wAAnK6qqip9+eWXqq2ttbuV0xYREaE+ffoEPTQRmJrozjvNR0PWr697np1tre3eLXXvLvXvL02efPLXAACgudTU1Ki2tlbnnHOOYmNj7W7Hr4qKCu3atUtFRUWKjo5WdHS04uPjg/JeBKYgevFFc1Rp/Xqpb19rbe1aqbZWys31Xqxn8dJL5im+rCwpDP7OAgBakNjYWMXFxdndxmlbunSpysrKlJCQoAkTJgQlNBGYgig+XvrRj8xHfRER5ujS1q2+o09lZdJtt0kej5SeboYqAADQsPj4eFVXV8vtdquyspLA1JL89Kfmo/4yBZL02WdmWJKkiy/23XfyZHO/7GzpV78ylzsAAKC1On46rqqqKmjvQWCyWUPLR11wgfTCC+YVeFdfba0ZhrRkiXT4sLRypTRtmrX+ww9mgDr77KC1DABAq8M6TCEoNdUcRXrhBXN9qBPt3SsdD9CDBkmOevdw+cMfpE6dpHPOkb7+ulnaBQCgxWOEKcykpUlHj0pffik1tEzG8XWh9u6Vuna11tavl955xzyVN3So1K5d8PsFAKAlIDCFIafTnDBen2GYI1IpKebIU/2r6/7xD+lPfzKfL1xozqE6rrbW3N/pDF7fAACEK07JtSAOh/THP0qrVkkrVvjW166tez54sLX2+efm7V2uuEJ6883g9gkAwHGffvqp8vPz5fF4tHfvXq0/cRHDEEJgaqHqz22SpL/9TXrrLen//T/f27SsXWvehPijj6R9+3z3ffVVaccOcyQKAIDTUVpaqvHjxys/P/+k3zNnzhx169ZNkZGRGjdunJKTk5uxw9PHKblWpFMnafx481Gfx2PW9+3zXRdq/37phhvM51ddZZ7aAwC0cLW1Dd9E9VTatzcXGpQ0f/58/fDDD1q0aJGefPLJk+5yzjnnaM+ePTIMQ2lpaU3pOKgITJAk3X23dNdd5i1b6i9JcHwiudTw3Kmbb5ZiYqRLL5VuvLHh0S0AQJgpKpI6dmzcPgUF5g1WJf3yl7+UJD3yyCN+d+vc0M1aQwyBCV4Oh++VdZK52vhjj5mn7X78Y2vt2DHptdfMpQ5WrJAmTrTW9+4150aF0Qr7AIBmVFZWppdeeknR0dH68MMPde+996p37952t+WDwAS/evaU7ruv4dpXX9Utb1D/VJ5k3lR46VIzdC1b1vhfVgAALdv111+vSy65RJLUsWNHXXvttdq+fbsiIkJrmjWBCU2SkSEVF0sbNviu62QY5um8mhpp505zuYMTrV5t7pedLWVm+t4iBgDQ8mVmZnqf9+rVS19//bW++OILZWRk2NiVLwITmqxNG99TdZJ5um7MGPNUXteu3nmAXq+/Ls2ZYz7/8EPp8svraobBXCgAsFX79uacpMbu0wjr16/XFVdcocLCQsXExKikpESS5ArBm6QSmBA0sbHSvHnm84ZWJT++LlREhO9Nhj/8ULr1VnO9qClTpMsuC2qrAID6IiK8E7gD6cMPP1SHDh2Unp6utLQ03XfffYqJiZEkffLJJ8rOztaFF14Y8PdtKgITmkVkA3/TXnnFDE0//CC1bWutrVsn5eebj2uusdZqa815UYMGMScKAELVa6+9ptWrV0uS7r//fg0bNkxTp07VX/7yFw0cONAbmIYOHaonnnhCHo9H33zzjRYvXmxz5w1zGIZh2N3EmXK73UpMTFRxcbESEhLsbgcBdP/90p//LJWXS999J/XoUVfbtk3q1898PmVK3Wk9AEDTlJeXa8eOHerdu7fiwuDy5uP97tq1S0ePHlVJSYluuummoCx+GVpT0IH/86c/mZPJN2+Wune31k5cF6pnT999b7pJ+u//lj74ILg9AgBaD07JIWRFRkoXXeS7fcAAc5mDtWuloUOttUOHzFvASNLHH0s5Ob71ExaiBQDgtBCYEHYyM81HQzZtqnve0LpQ48dLX3whXXKJ9M475grlAAD4Q2BCizJypDlRfN066bzzrLXqamnjRnO5g2+/9Q1LH31k3homO1s691yWNQAA1CEwocXp0sV81HfkiHnz4LVrzeUK6nvuOenNN83nW7aYi3ICACAx6RutSMeO0ttvS/v2Sc8/71s/Ppk8Pl7q29dae+stc+7Ur34lff558HsFAIQWRpjQ6jgcvjcDNgxzsvi6dVJZme+6UWvWmKNOW7ZIo0eb98Y7rqLCnDuVmWku1gkAaHkITIDMEHXZZSdfUbyw0PwewzAnjJ9owwZzv6go6fe/lx58MMjNAgCaHafkgNPwyivS0aPmSFNSkrV2/FRedbXUqZO1ZhjSzTdLTz1lrikFAAhPjDABpykhQRoyxHd7Zqb0y1+awan+Ugbffiu9/LL5/JprpPfes9bLysw5UwAQSioqKuxu4bQ0Z58EJqCJrrzSfDTkxFXJG7oy7+KLzTlQw4ZJL73EUgYA7BUZGamIiAjt2rXL7lZOm2EY8ng8QX8fAhMQRDfeaC5PsG6d76rkR49K27ebz9u39w1Ly5eba0YNHiylpDRPvwBaN5fLpT59+qimpkbFxcVaunSp4uPjFR0dbXdrJ+XxeFRTUxP09yEwAUHkdJpX1J14Vd1xhw6ZI0sbNzY8+vTYY+ZimpK0d6/v/CgACAaXyyWXy6Vjx46prKxM1dXVIR2YjqusrAzq6xOYAJuce660apU5WbyszFrzeKRPPzWfp6X5hqUFC8yJ6IMHS7fc4nuDYgBoqujoaCUkJMjtdquqqsrudk5LQkJC0MIdgQmwWVSU1K6ddVttrRmK1q3zXTNKkj78sO4xerQ1MJWUSHv2SOefz02GAZy5+Ph4TZgwIegjN4EUHR2t+CBdSeMwDMMIyis3A7fbrcTERBUXFyshIcHudoBmc+ml5i1eYmKk4mLJ5aqrLVpk3mQ4KUl64gnzCj4AQNMwwgSEoX//27zJ8DffWMOSVHdl3pEjvpPFjx2Tpk+XBg0yJ6FzKg8ATg8D9kAYcjikbt0aXs7goouksWOlDh3MYHSizZulOXOkSZOkhx/23bcZLjQBgLBEYAJamF/8QlqyRDp40Lzh8IlOXBeq/iKbhmGOOA0cKP33fwe/TwAIJ5ySA1qohhbBvP32unWhLr/cWtu1y5wsvmePuS5UfR99ZE5AHzBACoMrjAEgoAhMQCvStq0ZlOqHJclcF6pPH+nLL31HnyTpN7+RcnOl2FipqMj8EwBaCwITAEnmbVq2bTMni9fWWmslJdIXX5jPzz3XNyzNni2tXm0GrZ//3Jw/BQAtCYEJgEVSku82h8MMRevWST17+tbfe0/617+khQulq6+2BqbiYqmy0nc+FQCEE9ZhAtAkhiF17WrOferYUTpwwDp/6vnnzblTPXtKzz4rXXWVfb0CwJlihAlAkzgcUl6eecpu/37fyeZr15p/fvedlJhorRUVSU8/bd7iZdAgKTm5eXoGgMYiMAFosshI8+q5hvTrZ65MvnWrlJlpra1dKz36qPl8+nTpySetdcNo+Go/AGhurMMEIKimTzdXJi8qMm/lcqJTrQtVXW3eeHjkSOkvfwl+nwBwKowwAWgWkQ38tLnrLnNdqLVrzVGoE33+ubRvn/lo31761a+s9ZUrpU6dzKv2GIUCEGwEJgC2Ofts6ac/NR/1HTggpaaaK5YPHuxbv+kmafdu8xYxeXmEJgDBFRKn5K699lolJSXp+uuvt7sVACHimmvMSeTffSf97GfW2p49ZliSpB49fMPSU09Jd94pvfKKVFbWPP0CaNlCIjDdfffd+utf/2p3GwBCjMNhBqKUFOt2l0v6n/8xQ9XIkb77vfaaOe/pxhulqiprze2Wjh0LXs8AWqaQCEzDhw9X27Zt7W4DQJjo2FH67W/NBTPvu89aq6ysW5W8d2/fhThnz5YSEsxlDDZsaJ5+AYS/Jgem1atXa/To0erUqZMcDoeWLFni8z2zZ89W9+7dFRMTo8zMTK1Zs6apbwsADYqONuc9ffCB9Kc/+dbXrjWvwPv0UzM4nWj3bnNdqE8/9R2ZAtC6NTkwlZWVKT09XbNmzWqwvnDhQk2bNk0PPvigtmzZoqFDh2rUqFHKz89v6lsDQIMSE6Urr5TGjPGtnXuudP755pV3551nrX30kXTPPebo0xNPNE+vAMJDkwPTqFGj9Oijj+q6665rsD5z5kxNnjxZt956q3r37q2nn35aXbp00Zw5cxr9XpWVlXK73ZYHADTGk09KX30l/fCDFFHvJ+Cp1oU6elTq1Uu64QbprbeC3yeA0BLUOUxVVVXatGmTcnJyLNtzcnK09vj9EhphxowZSkxM9D66dOkSqFYBtDLx8b7bpk0z5zjdeKM0cKC19umn5hV7r74qrVrlu++6debinABapqAGpsLCQnk8HqWmplq2p6am6sCBA96vR4wYoZ/85CdatmyZ0tLStHHjxgZf74EHHlBxcbH3sfv4dcUAEAC9e0t33CH97W++gWrPnrqVyuuPPnk8Uk6OeTXf8OHN0yuA5tUsC1c66i2SYhiGZdv7779/Wq8THR2t6OjogPYGAKdj8mRp4kRzBfKePa21bduk0lLzef0lEAC0DEENTCkpKXI6nZbRJEkqKCjwGXUCgFDncvmeqpOkNm3Me+atWyf96EfN3xeA4AtqYHK5XMrMzNTy5ct17bXXercvX75cY8eODeZbA0Cz6dnTnEwOoOVq8hym0tJS5ebmKjc3V5KUl5en3Nxc77IB06dP1wsvvKD58+drx44duueee5Sfn68pU6Y09a0BADaZOVNKSzMfK1daa3l5dbW77vLdd8yYunp9CxbU1RYtstZKSupqN9zgu+8tt9TV60/AX7q0rjZvnu++PXqYtYZWjr/33rp9v/7aWlu3rq42Y4bvvllZZi0ry7c2Y0bdvideoSmZ73O8du+9vvuOHGnWevTwrc2bV7fv0qXWWlFRXe2WW3z3veGGunpJibW2aFFdbcEC332P1xpazuOuu+rqeXnW2sqVdbWZM3337d/frA0Z4lt7+OG6fTdt8q0HUpNHmD777DMNP2GW4/Tp0yVJkyZN0oIFCzRhwgQVFRXpkUce0f79+9W3b18tW7ZM3bp1a+pbAwBs4nZLe/eazysrrTWPp6525IjvvocO1dXrKyurq5WXW2uGUVcrLPTdt6iorl5ba61VVNTVjs83O9HeveZipR07+taOHKnbt6bGWqusrKs1tNLNgQMn/2891WdYU3Pqz7CgwKy7XL610tK6fSsqrLXa2rpaQ1d1FhbW1Q3DWisvr6s1dI/G47WGLmA/8TP0eKw1f5/h/v1mX8cvujhRcXHdvsFebLbJgemyyy6TUf9TrWfq1KmaOnVqU98KABAiEhKkzp3N5/WvxXE662r1b00jSR061NXri4+vq8XFWWsOR12tocn17dvX1euvsRUbW1dr08Z3386dTx6YkpLq9o2s969mdHRdrf7K8ZJ01lnWP090qs8wMvLUn2HHjma9ocDUpk3dvrGx1lpERF2tfXvffVNS6ur1b2odF1dXa2hZjuO1Dh18ayd+hk6ntebvMzz7bPN7GvoMExPr9m3oswgkh+Ev7YQwt9utxMREFRcXK6GhTxkAACAAQuLmuwAAAKGMwAQAAOAHgQkAAMAPAhMAAIAfBCYAAAA/CEwAAAB+EJgAAAD8IDABAAD4QWACAADwo8m3RgEAtC7V1dUqbOhmbkCISElJUVRUVEBfk8AEAGiUwsJCzZs3z+42gJO6/fbbdfbZZwf0NbmXHACgURhhQqhjhAkAYLuoqKiA//YOhDomfQMAAPhBYAIAAPCDwAQAAOAHgQkAAMAPAhMAAIAfBCYAAAA/CEwAAAB+EJgAAAD8IDABAAD4QWACAADwg8AEAADgB4EJAADADwITAACAHwQmAAAAPwhMAIBGm7luptJmpiltZppW7lppqeUdyfPW7lp2l8++Y14b463XtyB3gbe2aMciS62kssRbu2HRDT773vLOLd56UXmRpbb0m6Xe2rxN83z27fFMD6XNTNPIv4/0qd37wb3efb8u/NpSW7d7nbc2Y80Mn32z5mUpbWaasuZl+dRmrJnh3Xfd7nWW2teFX3tr935wr8++I/8+Umkz09TjmR4+tXmb5nn3XfrNUkutqLzIW7vlnVt89r1h0Q3eeklliaW2aMcib21B7gKffY/Xxrw2xqd217K7vPW8I3mW2spdK721metm+uzbf05/pc1M05D5Q3xqD6982Lvvpn2bfOqBFBnUVwcAtEjuSrf2luyVJFXWVFpqHsPjrR05dsRn30Plh7z1+sqqyry18upyS82Q4a0Vlhf67FtUXuSt1xq1llpFdYW3VlpV6rPv3pK9qvJUqWN8R5/akWNHvPvW1NZYapWeSm/NXen22fdA6YGT/rdaPkOP9TOsqa055WdYUFagvSV75XK6fGqlVaXefSuqKyy1WqPWW6sfKiXzcz1eN2RYauXV5d5aWVWZz77Ha10Su/jUTvwMPYbHUqusOfVnuL90vwrLCxUTGeNTK64s9u5b5anyqQcSgQkA0GgJ0Qnq3LazJCk6MtpSczqc3lpSTJLPvh3iOnjr9cW74r21uKg4S80hh7eWEpfis2/7uPbeeoTDegIlNirWW2vjauOzb+e2nU8amJJikrz7RkZY/9mMdkZ7awnRCT77ntXmLMufJ7J8hk7rZxgZEXnKz7BjfEd1btu5wcDUxtXGu29sVKylFuGI8Nbax7X32TclLsVbd8hhqcVFxXlr8a54n32P1zrEdfCpnfgZOh1OSy068tSf4dltzla0M7rBzzAxOtG7b0OfRSA5DMMw/H9baHK73UpMTFRxcbESEnw/ZAAAgEBgDhMAAIAfBCYAAAA/CEwAAAB+EJgAAAD8IDABAAD4QWACAADwg8AEAADgB4EJAADADwITAACAHwQmAAAAPwhMAAAAfhCYAAAA/CAwAQAA+EFgAgAA8IPABAAA4AeBCQAAwA8CEwAAgB8EJgAAAD8ITAAAAH4QmAAAAPwgMAEAAPhBYAIAAPCDwAQAAOAHgQkAAMAPAhMAAIAfBCYAAAA/CEwAAAB+EJgAAAD8IDABAAD4ERKB6dprr1VSUpKuv/56u1sBAADwERKB6e6779Zf//pXu9sAAABoUEgEpuHDh6tt27Z2twEAANCgRgem1atXa/To0erUqZMcDoeWLFni8z2zZ89W9+7dFRMTo8zMTK1ZsyYgzQIAANih0YGprKxM6enpmjVrVoP1hQsXatq0aXrwwQe1ZcsWDR06VKNGjVJ+fn6Tm62srJTb7bY8AAAAgq3RgWnUqFF69NFHdd111zVYnzlzpiZPnqxbb71VvXv31tNPP60uXbpozpw5kqRnn31WGRkZysjIUFVVVaPee8aMGUpMTPQ+unTp0tj2AQAAGi2gc5iqqqq0adMm5eTkWLbn5ORo7dq1kswJ3rm5ucrNzZXL5WrU6z/wwAMqLi72Pnbv3h2w3gEgEA6WHtRH339kdxsAAiwykC9WWFgoj8ej1NRUy/bU1FQdOHDgpPuNGDFCmzdvVllZmdLS0rR48WINHDjQ5/uio6MVHR0dyJYBIGDe+PINTf3HVFXXVmvbHdvUJZFRcKClCGhgOs7hcFi+NgzDZ9uJ3n///WC0AQDNatm3y1RUUSRJuu/D+/Ta+Nds7ghAoAT0lFxKSoqcTqfPaFJBQYHPqBMAtDRPj3xandt21vje4/XMyGfsbgdAAAU0MLlcLmVmZmr58uWW7cuXL1d2dnYg3woAbHW44rB2HNph2dYupp023b5Jb/7kTXWM72hTZwCCodGn5EpLS7Vz507v13l5ecrNzVVycrK6du2q6dOna+LEicrKytLgwYM1b9485efna8qUKQFtHADssvSbpbrtvdvULqadNt++WbFRsd5aahtG04GWyGEYhtGYHVauXKnhw4f7bJ80aZIWLFggyVy48vHHH9f+/fvVt29fPfXUUxo2bFhAGj6R2+1WYmKiiouLlZCQEPDXB4D6ao1aDXphkDbu2yhJemDIA/rj5X+0uSsAwdbowBRKCEwA7LD90HYNeG6ALu9xueZdM0+dEzrb3RKAICMwAcApuCvdqvJUKSUuxbJ9W8E29enQ55RXAANoOULi5rsAEIo+/P5D9Z3dV5Pfnaz6v1v27diXsAS0IgQmAGhAeXW5blx0o3a7d+vdr9/V37/4u90tAbARgQkAGhAXFac5V5v3wBx+znAN7TbU5o4A2Ik5TAAgqayqTFHOKLmc1ntcfvDdB7qixxWKcPD7JdCa8RMAQKv37/x/K+O5DP1h1R98ajk9cwhLABhhAtC6HSg9oHOePkeVnko5HU6tv3W9sjpl2d0WgBDDr00AWrWz2pyl3w79rSTp4s4XKzE60eaOAISiRt8aBQDCWbWnWlHOKMu2B4Y8oLSENE1KnyRnhNOmzgCEMkaYALQan+37TBnPZejNL9+0bI9yRumXF/2SsATgpAhMAFqFrQe3atALg7T90HZNXTZVBWUFdrcEIIwQmAC0Cn079tXYC8ZKkromdpW70m1zRwDCCXOYALRIhmFYbl3icDg05+o5GthpoH49+Nc+85gA4FQYYQLQ4mw9uFXZ87O19eBWy/aO8R11/5D7CUsAGo3ABKBFWblrpTLnZWr9nvWatGSSqj3VdrcEoAUgMAFoUQanDdZ57c+TJFV6KrW/dL/NHQFoCZjDBKBFiY6M1svjXtZb29/S7y/7vWIiY+xuCUALwAgTgLD1TdE3um7hdTpccdiyPbNTpmZcMYOwBCBgGGECEJbe/fpdTXhrgo7VHFNsVKxeue4Vu1sC0IIxwgQgLGV1yvKOIG3Yu0FHKo7Y3BGAlowRJgBhqVPbTpo1apY27N2gP17+R8W74u1uCUAL5jAMw7C7iTPldruVmJio4uJiJSQk2N0OgCDZdXSXnln/jJ7IeYL7vQGwBSNMAELaG1++ocnvTlZpVanObnu27rv0PrtbAtAKMYcJQEjr3LazyqrKJEkvbnlRVZ4qmzsC0BoxwgQgpF3a9VJNHzxdxceK9eSIJ+VyuuxuCUArxBwmACFjX8k+LflqiaYOnGrZXv9GugDQ3BhhAhASFm5bqCn/mKKjx46qR1IPjew10lsjLAGwG3OYAISE4spiHT12VJL0uxW/UxgPfgNogRhhAhASbhtwm97e8bZS4lL07MhnGVUCEFKYwwSg2R0qO6RN+zdZTrtJ0rGaY9z/DUBI4pQcgGa1aMci9ZndR+PfGK+dh3daaoQlAKGKwASgWX2c97EOlR9SeXW5fv3Br+1uBwBOC6fkADSr0qpSpc9NV//U/pp79Vyltkm1uyUA8IvABCBojlQc0R73HvVL7WfZXlBWoA5xHZjYDSBscEoOQFD889t/qu+cvhrz+hiVVJZYah3jOxKWAIQVAhOAgDMMQ4998pj2lezTrqO79LsVv7O7JQBoEgITgIBzOByaP3a+4qPiNaLnCP0m+zd2twQATcIcJgBNVlJZorLqMp3V5izL9h2HduiClAs4/QYg7DHCBKBJVuStUP+5/XXjohtVa9Raar079CYsAWgRCEwAzliVp0o3v3Ozdh3dpY/yPtJznz1nd0sAEBQEJgBnzOV06YXRL0iShnUbphG9RtjcEQAEB3OYAJy28upyOeRQbFSsZftH33+k4d2HK8LB72AAWiZ+ugE4Let2r9NFz12kBz9+0Kd2eY/LCUsAWrRIuxsAEPoOVxzWlX+7UmXVZfq26Ftde8G1GtptqN1tAUCz4VdCAH4lxybr4cseliQN7DxQHeI72NwRADQvRpgA+KjyVCkqIsqyJMC0QdPUPq69bux/oyIj+NEBoHVhhAmAxZb9W5Q1L0svf/6yZbszwqmbM24mLAFolbhKDoDXzsM71fsvvVVTW6OE6AR9OfVLpSWk2d0WANiOESYAXr2Se+kX/X4hSererrtKq0pt7ggAQgNj60ArZhiGz61Lnh7xtHqn9Nb0wdPlcrps6gwAQgsjTEArtf3QdmXPz9aGvRss25Nik3T/kPsJSwBwAgIT0AodX4Ry/Z71mrRkko7VHLO7JQAIaQQmoBUa2Hmg+qf29369r2Sfjd0AQOgjMAGtUGREpF4e97Luzb5Xm2/frB5JPexuCQBCGoEJaOF2Ht6psa+P1YHSA5btF3a4UI9f+bjPjXQBAL64Sg5owf61818a/8Z4lVeXyyGHFk9Y7HNVHADAP0aYgBYs83aL/HcAABfgSURBVOxMxUfFS5K2FmzVofJDNncEAOGJESagBesQ30Fzr5mrj/M+1p+u+JPauNrY3RIAhCVujQK0ELuLd+vxTx7XkyOeZA0lAAgwRpiAFmDJV0s0ackkuSvdSo5N1sPDH7a7JQBoUWyfw1RSUqKBAwcqIyND/fr10/PPP293S0DY6ZrYVeXV5ZKkv37xV1VUV9jcEQC0LLafkvN4PKqsrFRcXJzKy8vVt29fbdy4Ue3bt/e7L6fkgDoPrXxIPxT/oKdGPKV2Me3sbgcAWhTbT8k5nU7FxcVJko4dOyaPx6MwnlYFBN2B0gN6fdvrmjZommX773/0e5YMAIAgafQpudWrV2v06NHq1KmTHA6HlixZ4vM9s2fPVvfu3RUTE6PMzEytWbPmlK959OhRpaenKy0tTffdd59SUlIa2xbQKry9/W31md1H97x/j97e/ralRlgCgOBpdGAqKytTenq6Zs2a1WB94cKFmjZtmh588EFt2bJFQ4cO1ahRo5Sfn3/S12zXrp0+//xz5eXl6dVXX9XBgwcb2xbQKhyrOabDFYclSQ+teki1Rq3NHQFA69CkOUwOh0OLFy/WuHHjvNsuueQSDRgwQHPmzPFu6927t8aNG6cZM2bo2Wef1fz58yVJGzZskMtlvfz5jjvu0I9//GP95Cc/8Xm/yspKVVZWer92u93q0qULc5jQahiGoeveuE7RzmjNumqWUuIYjQWA5hDQq+Sqqqq0adMm5eTkWLbn5ORo7dq1kqS7775bubm5ys3Nlcvl0sGDB+V2uyWZAWj16tU6//zzG3z9GTNmKDEx0fvo0qVLINsHQkpReZHe/fpdyzaHw6HXx7+u169/nbAEAM0ooIGpsLBQHo9Hqamplu2pqak6cOBAg/vs2bNHw4YNU3p6uoYMGaI777xT/fv3b/B7H3jgARUXF3sfu3fvDmT7QMh456t31Gd2H/3kzZ9oW8E2Sy06MtqmrgCg9QrKVXL1J58ahnHSCamZmZnKzc09rdeNjo5WdDT/WKDlW7t7rQ6WmXP57nn/Hi2fuNzmjgCgdQtoYEpJSZHT6fQZTSooKPAZdQJwcg8Pf1hLv12qHkk9NO+aeXa3AwCtXkBPyblcLmVmZmr5cutvw8uXL1d2dnYg3wpoMYqPFWvz/s2WbTGRMVp18yq9+7N3dXbbs23qDABwXKNHmEpLS7Vz507v13l5ecrNzVVycrK6du2q6dOna+LEicrKytLgwYM1b9485efna8qUKQFtHGgJPvjuA01+d7I8tR5tm7pNybHJ3hqTugEgdDQ6MH322WcaPny49+vp06dLkiZNmqQFCxZowoQJKioq0iOPPKL9+/erb9++WrZsmbp16xa4roEW4plPn9Ee9x5J0n8t/y89P4Z7KQJAKLL9XnJNwb3kEO72uveqz+w+yuqUpRfHvKhu7fjFAgBCEYEJaCalVaU6euyo0hLSLNu/KfpG5yafy61NACCEBXTSN4CGrf5htdLnpuunb/5UnlqPpXZe+/MISwAQ4ghMQJDV1Nbotvdu0/dHvte6Pev09Pqn7W4JANBIBCYgyCIjIvXimBflkEOXdrlUYy8Ya3dLAIBGYg4TEGDHao6pprZGbVxtLNtX7VqlIV2HyBnhtKkzAMCZYoQJCKANezfooucu0vT3p/vUfnTOjwhLABCmgnIvOaA1KqksUc7fclRcWayvCr/S+N7jNaLXCLvbAgAEACNMQIC0jW6rx654TJKUeXamz/IBAIDwxQgTcIaqPFWKjIhUhKPu947bM29XXFScft7v54qM4H8vAGgpGGECzsDnBz7XJS9cojkb51i2OxwOTUyfSFgCgBaGq+SARtpdvFu9/txLVZ4qxUXF6YspX6hnck+72wIABBEjTEAjdUnsolsvulWS1COph47VHLO5IwBAsHHeAPDDMAyfW5c8duVj6prYVdMGTVN0ZLRNnQEAmgsjTMApfFX4lS6df6lW7Vpl2d7G1Ub/NeS/CEsA0EoQmICT2Lx/szLmZmjdnnW65Z1bVFpVandLAACbEJiAk8g4K0MXd75Yknk/uL3uvTZ3BACwC4EJOIkIR4ReGvuSfjP4N8qdkqvzU863uyUAgE0ITICkvCN5GvPaGOUX51u290zuqf/N+V/FRcXZ1BkAIBRwlRxavRV5KzT6tdEqqy5TRU2FPrjxA5+r4gAArRsjTGj1Ljr7IiXFJkmSvin6RntLmKsEALAiMKHVaxfTTi+MfkG3DbhNW+/Yyk1zAQA+CExoVfa49+iOpXeoorrCsn1ErxGaN3qeEqK5xQ4AwBdzmNBq/OObf+iGRTeouLJY8a54PZHzhN0tAQDCBCNMaDW6J3X33vdt4ZcLVVJZYnNHAIBwwQgTWo0LO1yoPwz/g7YWbNUzI59R2+i2drcEAAgTDsMwDLubOFNut1uJiYkqLi5WQgJzT1CnoKxAC3IX6N7sey1LBDR0I10AAPxhhAktzrtfv6vJ705WYXmhzmpzlm5Kv8lbIywBAM4Ec5jQ4hiGocLyQknSo6sfVU1tjc0dAQDCHSNMaHHGXjBWN/a/URXVFZp99WxFRvDXHADQNMxhQlg7XHFYK/JWaPyF4y3bqzxVioqI4hQcACAgOCWHsPWPb/6hvrP7asJbE7Rx70ZLzeV0EZYAAAFDYELY2rx/s/aX7pfH8Gja+9PsbgcA0IJxSg5hq9pTrcEvDlbH+I56fvTz6pzQ2e6WAAAtFIEJYcFd6dZXhV/p4s4XW7YfrjispJgkTr8BAIKKU3IIeR99/5H6zemnq165SgdLD1pqybHJhCUAQNARmBDy5m6aq/zifBVVFGn6B9PtbgcA0AoRmBDyZl81Wx3iOmj4OcP1Pz/+H7vbAQC0QsxhQkgpry7XobJD6taum2X7zsM71SOphyIcZHwAQPPjXx+EjE/yP1H63HSNWzhOVZ4qS61Xci/CEgDANvwLhJBQa9TqV8t+pZ2Hdyr3QK5mrJlhd0sAAHgRmBASIhwRmj92vpwOpwanDdbP+v7M7pYAAPBiDhNsUVlTqUpPpRKircftk/xPNChtkJwRTps6AwDAFyNMaHaf7ftMA+YN0B3/uMOndmnXSwlLAICQQ2BCs6qortBVr1yl7Ye269Wtr2rRjkV2twQAgF8EJjSr2KhYzRwxU5J00VkX6dzkc23uCAAA/yLtbgAtW7WnWg6HQ5ERdX/Vbuh3g5wOp66/8HpFOaNs7A4AgNPDCBOCZlvBNg16cZCeXPukZbvD4dDP+/2csAQACBuMMCEoDpYe1MXPX6yKmgptK9ima867Rn069rG7LQAAzggjTAiK1DapuvPiOyWZq3TX1NbY3BEAAGeOESYEhGEYcjgclm2PDH9EHeI66K5L7lJMZIxNnQEA0HSMMKHJvi36VkNfGqpl3y6zbI+JjNG9l95LWAIAhD0CE5pk+6HtSp+brk92f6Lb3rtNRyqO2N0SAAABR2BCk/RO6a1h3YZJkmIjY7WvZJ/NHQEAEHjcSw5Ntse9R0+vf1oPX/aw4l3xdrcDAEDAMcKE0/bD0R80+rXR+rboW8v2tIQ0PZHzBGEJANBicZUcTssn+Z9o5CsjVVpVqiMVR7Tq5lXcJBcA0GowwoTTknFWhjrGd5Qk5RfnK7843+aOAABoPgQmnJZ4V7wWjF2gyRdN1tY7tqp7Une7WwIAoNkQmOBjX8k+3f7e7SqpLLFsH9ptqF4Y84ISYxJt6gwAAHswhwkWy79brglvTdCRY0cU4YjQ3Gvm2t0SAAC2Y4QJFj2Te6rKUyVJeufrd3S44rDNHQEAYL+QCEyRkZHKyMhQRkaGbr31VrvbadV6JPXQ/175v/pFv19o2x3blBybbHdLAADYLiQWrkxJSVFhYWGj92PhyqY5VHZIz216Tr8d+ltFOOqyc0M30gUAoDVjDlMrtezbZbp5yc06VH5I7WPb646Bd3hrhCUAAKwafUpu9erVGj16tDp16iSHw6ElS5b4fM/s2bPVvXt3xcTEKDMzU2vWrDnla7rdbmVmZmrIkCFatWpVY1vCGYiKiNKh8kOSpMc+ecw7bwkAAPhqdGAqKytTenq6Zs2a1WB94cKFmjZtmh588EFt2bJFQ4cO1ahRo5Sff/KFDnft2qVNmzZp7ty5uummm+R2uxvbFhrpyp5XakrmFI09f6zW37peLqfL7pYAAAhZTZrD5HA4tHjxYo0bN8677ZJLLtGAAQM0Z84c77bevXtr3LhxmjFjhp599lnNnz9fkrRhwwa5XNZ/qEeNGqU//OEPysrK8nm/yspKVVZWer92u93q0qULc5j8OHrsqP757T/1834/t2yv9lQrMiKSU3AAAPgR0KvkqqqqtGnTJuXk5Fi25+TkaO3atZKku+++W7m5ucrNzZXL5dKRI0e8IWjPnj3avn27evTo0eDrz5gxQ4mJid5Hly5dAtl+i/Svnf9Sn9l9dMOiG7T6h9WWWpQzirAEAMBpCGhgKiwslMfjUWpqqmV7amqqDhw40OA+O3bsUFZWltLT03XNNdfomWeeUXJyw5eyP/DAAyouLvY+du/eHcj2W6Tth7ZrX8k+GTI07V/TFAIXRQIAEHaCcpVc/VGLU12mnp2dra1bt57W60ZHRys6OrrJ/bUm/3nJf2rxV4sVFxWnF0a/wIgSAABnIKCBKSUlRU6n02c0qaCgwGfUCYFXWlWqzw98rku7Xurd5oxw6r2fv6fE6ETCEgAAZyigp+RcLpcyMzO1fPlyy/bly5crOzs7kG+FelbuWql+c/rpqlev0u5i66nKdjHtCEsAADRBo0eYSktLtXPnTu/XeXl5ys3NVXJysrp27arp06dr4sSJysrK0uDBgzVv3jzl5+drypQpAW0cVi9//rJ2Hd0lSbrrn3dpyc9818cCAABnptHLCqxcuVLDhw/32T5p0iQtWLBAkrlw5eOPP679+/erb9++euqppzRs2LCANHwibo1S5+ixo+o7u696JvfU/DHz1TO5p90tAQDQYoTEveTOVGsNTBXVFdpXss8nFOUdyVO3dt0s94UDAABNx7+sYWb9nvXKeC5D17x2jSqqKyy17kndCUsAAAQB/7qGEcMwdM/79+ibom/0VeFXemjlQ3a3BABAq0BgCiMOh0MvjnlRLqdLF3e+WLdcdIvdLQEA0CowhymEVXmqVFZVpqTYJMv29XvWK6tTliIjgrLuKAAAqIcRphC1Zf8WZc3L0qQlk3xuZzIobRBhCQCAZkRgCkFVniqNeX2MthZs1XvfvKe/f/F3u1sCAKBVIzCFIJfTpWdHPitJSk9NV7/UfjZ3BABA68YcphBQU1sjwzAU5YyybH9r+1sac/4YuZwumzoDAAASI0y223Foh7JfzNYjqx7xqV1/4fWEJQAAQgAzh210pOKILnnhEpVUlWjz/s0ae8FYZXXKsrstAABQDyNMNkqKTdJvsn8jSeqV3EsOOWzuCAAANIQRpmZUa9T63LrkgSEPKD4qXlMHTlVsVKxNnQEAgFNhhKmZfHf4O1224DK9tf0ty/YoZ5R+nf1rwhIAACGMEaZmsPPwTqXPTVd5dbl2FO7QsG7D1DG+o91tAQCA08QIUzPomdRTI3uNlCS1dbXVvpJ9NncEAAAagxGmZuBwODTn6jnq3q67HrrsIbVxtbG7JQAA0AiMMAXY7uLdGv3aaG09uNWyvWN8Rz2R8wRhCQCAMMQIUwBt3LtRV/ztCrkr3drr3qtPb/3UZ/VuAAAQfhhhCqD+qf3VJaGLJKmgrEDfH/ne5o4AAEAgEJgCKDoyWi+Pe1m3ZNyibVO36fyU8+1uCQAABACB6QwdKD2gye9M1uGKw5btmZ0yNX/sfLWLaWdTZwAAINCYw3QGVu5aqfFvjNfhisOqqq3S3679m90tAQCAIGKE6Qycm3yuPLUeSdIH332gg6UHbe4IAAAEE4HpDHRO6KxnRz2rn/b5qb6c+qVS26Ta3RIAAAgih2EYht1NnCm3263ExEQVFxcrISEhKO9RVF6kP2/4s3437HdyRji92w3DkMPhCMp7AgCA0MIcplNY/t1yTVw8UQfLDio+Kl73Xnqvt0ZYAgCg9eCU3CnERcWpoKxAkvTU+qdUUV1hc0cAAMAOjDCdwqVdL9X0wdP1ddHXmnfNPMVGxdrdEgAAsAFzmP5P8bFivfP1O7op/SbL9praGjkdTk7BAQDQijHCJOnD7z/UL9/5pXa7d6tjfEeN7DXSW4uM4CMCAKC1Yw6TpO+PfK/d7t2SpOnvT1etUWtzRwAAIJQwfCLptgG36e0db8tT69GLY15UhIMcCQAA6jCH6fhrVbrV1tWWuUoAAMAHI0z/JyE6OAtfAgCA8BfWI0yGYaikpERt2zIyBAAAgiesAxMAAEBzYHYzAACAHwQmAAAAPwhMAAAAfhCYAAAA/CAwAQAA+EFgAgAA8IPABAAA4AeBCQAAwA8CEwAAgB8EJgAAAD9a5c13j9+DDgAAtGyBut9sqwxMJSUlSkxMtLsNAAAQZMXFxUpISGjy67TKm++2thEmt9utLl26aPfu3QH5S4Pmw7ELXxy78MWxC18NHTtGmJrA4XC0yv8JEhISWuV/d0vAsQtfHLvwxbELX8E4dkz6BgAA8IPABAAA4IfzoYceesjuJhB8TqdTl112mSIjW+VZ2LDGsQtfHLvwxbELX8E6dq1y0jcAAEBjcEoOAADADwITAACAHwQmAAAAPwhMAAAAfhCYIEmKjIxURkaGMjIydOutt9rdDk5TSUmJBg4cqIyMDPXr10/PP/+83S2hEa699lolJSXp+uuvt7sVnCaOWXgKxM9KrpKDJCklJUWFhYV2t4FG8ng8qqysVFxcnMrLy9W3b19t3LhR7du3t7s1nIYVK1aotLRUL7/8st566y2728Fp4JiFp0D8rGSECQhjTqdTcXFxkqRjx47J4/GI34HCx/Dhw9W2bVu720AjcMzCUyB+VhKYwtDq1as1evRoderUSQ6HQ0uWLPH5ntmzZ6t79+6KiYlRZmam1qxZc8rXdLvdyszM1JAhQ7Rq1apgtd7qBePYHT16VOnp6UpLS9N9992nlJSUYLXfqgXj2KF5cQzDVyCOXVN/VhKYwlBZWZnS09M1a9asBusLFy7UtGnT9OCDD2rLli0aOnSoRo0apfz8/JO+5q5du7Rp0ybNnTtXN910k9xud7Dab9WCcezatWunzz//XHl5eXr11Vd18ODBYLXfqgXj2KF5cQzDVyCOXZN/VhoIa5KMxYsXW7ZdfPHFxpQpUyzbLrjgAuP+++83DMMwnnnmGSM9Pd1IT083KisrfV5z5MiRxsaNG4PXNAzDCM6xmzJlivHGG28Er2kYhhHYY7dixQpj/PjxwW8aFmdyDI/jmNmrKcfuuDP5WckIUwtTVVWlTZs2KScnx7I9JydHa9eulSTdfffdys3NVW5urlwul44cOaLKykpJ0p49e7R9+3b16NGj2Xtv7c7k2B08eNA7Guh2u7V69Wqdf/75zd57a3cmxw6h5XSOIULT6Ry7QPys5K6CLUxhYaE8Ho9SU1Mt21NTU3XgwIEG99mxY4f+4z/+QxEREXI4HHrmmWeUnJzcHO3iBGdy7Pbs2aPJkyfLMAwZhqE777xT/fv3b452cYIzOXaSNGLECG3evFllZWVKS0vT4sWLNXDgwGC3iwac7jHkmIWe0zl2gfhZSWBqoRwOh+VrwzB8th2XnZ2trVu3NkdbOA2NOXaZmZnKzc1tjrZwGhpz7CTp/fffD3ZLaCR/x5BjFrpOdewC8bOSU3ItTEpKipxOp89vtQUFBT7pG6GFYxe+OHbhj2MYvprr2BGYWhiXy6XMzEwtX77csn358uXKzs62qSucDo5d+OLYhT+OYfhqrmPHKbkwVFpaqp07d3q/zsvLU25urpKTk9W1a1dNnz5dEydOVFZWlgYPHqx58+YpPz9fU6ZMsbFrSBy7cMaxC38cw/AVEseuUdfUISSsWLHCkOTzmDRpkvd7/vKXvxjdunUzXC6XMWDAAGPVqlX2NQwvjl344tiFP45h+AqFY8e95AAAAPxgDhMAAIAfBCYAAAA/CEwAAAB+EJgAAAD8IDABAAD4QWACAADwg8AEAADgB4EJAADADwITAACAHwQmAAAAPwhMAAAAfhCYAAAA/CAwAQAA+PH/ATaB+uk1DvNHAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 1.5\n",
    "\n",
    "c_kappa1_5 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary1_5 = kappa_boundary_plot ( kappa, c_kappa1_5 )\n",
    "pBoundary1_5.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 2.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 2.0\n",
    "\n",
    "c_kappa02 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary02 = kappa_boundary_plot ( kappa, c_kappa02 )\n",
    "pBoundary02.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 3.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkwAAAGFCAYAAAAPa6wiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdeVzU5fo38M8wMMOi4ALihobmvoDgSupxyQUUlxbNOmpa+fP8OJWZVj71dLLl8NQ5WZloWZmVLeRJSXClEjGXXClzX0BcEASRnQFm5vnjPjPDMCgzMMN3vszn/XrNy+F7zz1zzUzpxXVvCr1erwcRERER3ZGb1AEQEREROTsmTERERER1YMJEREREVAcmTERERER1YMJEREREVAcmTERERER1YMJEREREVAcmTERERER1kH3CpNfrUVhYCO6/SURERI4i24QpLi4OvXv3Rs+ePeHn54eioiKpQyIiIqImSrYJU0xMDE6dOoXDhw9LHQoRkctZsQLo2FHcUlLM29LTTW1PP23Zd8oUU3tN69eb2jZtMm8rKjK1PfaYZd9580zteXnmbUlJpra1ay37duki2iZOtGxbutTU9+xZ87YDB0xtsbGWfQcOFG0DB1q2xcaa+h44YN529qypbelSy74TJ4q2Ll0s29auNfVNSjJvy8sztc2bZ9n3scdM7TXrEJs2mdrWr7fsa2ibMsWy7emnTe3p6eZtKSmmthUrLPv27y/ahg+3bFu+3NT36FHLdntyd+zTExFRU1RYCFy7Ju5rNOZtWq2pLT/fsu/Nm6b2mkpKTG2lpeZter2pLTfXsm9enqldpzNvKysztRUXW/a9dg2oqADatLFsy8839a2qMm/TaExthYWWfW/cuPN7vdtnWFV1988wJ0e0q1SWbcXFpr5lZeZtOp2prWZSCYjP1dBec6ZLaampraTEsq+hLSjIsq36Z6jVmrfV9RlmZYm4PD0t2woKTH0rKizb7YkJExER2czXF+jQQdxXq83blEpTW8uWln0DAkztNfn4mNq8vc3bFApTm7+/Zd/WrU3tbjXGT7y8TG3Nmln27dDhzglTy5amvu41/tVUq01tvr6Wfdu2Nf+zurt9hu7ud/8M27QR7bUlTM2amfp6eZm3ubmZ2lq3tuzr729qVyjM27y9TW0+PpZ9DW0BAZZt1T9DpdK8ra7PsF078ZjaPkM/P1Pf2j4Le1LoZTpbOi4uDnFxcdBqtTh37hwKCgrgW9snTURERNRAsk2YDAoLC+Hn58eEiYiIiByGQ3K1qKioQFXNgWon5u7uDpWja5FEREQujAlTDRUVFTh58iR0NWcMOjE3Nzf06dOHSRMREZGDyDZhqj6HyZ6qqqqg0+lwzz33wKvmbDknVFZWhoyMDOTl5UGtVkOtVsOnttl4REREVG+cw1RDaWkpTp8+jV69esG75hINJ2SI99ixYygpKYGvry9mzpzJpImIiMiOZLtxJZnz8fGBSqVCYWEhNDU39CAiIqIGYcLURBiG44iIiMj+ZDuHiYiIpFFZWYnc2rbaJofz9/eHh4eH8Wd+F7Wr+TnZAxMmIiKySW5uLtbWdiAbOdyCBQvQrl0748/8LmpX83OyB9kmTI5aJUdERHfn7++PBQsWSB2GS/KvcSYMv4va1fyc7EG2CVNMTAxiYmKMq+SIiKhxeHh42P23d6offheNh5O+iYiIiOog2wqTHKSkpCA7OxslJSXYsWMHXnrpJYSFhVk87vDhw/j6668xYMAA7Nu3D8uWLUNwcLAEERMREVFtmDDdjU4H5OXZ1qd1a8BNFO4efPBBrFixAvPnz0d+fj5mzJiBCxcumD1co9Hg4Ycfxm+//YbAwEB0794d8+bNQ0pKip3eBBERETUUE6a7ycsD2rSxrU9ODhAQAEBUmLp06WJsKi4utnh4amoqfH19ERgYCAAYPHgwDh48iOzsbOM1IiIikhYTJgfq16+f8X5iYiLefvtti8dkZGSgVatWxp+VSiWaN2+OkydPMmEiIqpOqwVKSoDiYtOt5s+lpUBVlXisVmt+v7IS0GjErbISqHky2J1OCqvtutwe68yxOeqx48YBCxfW/vh6YMLkYIcOHUJSUhIGDRqEmTNnWrTn5ubC09PT7Jqnpydu377dWCESETUurRbIzQVu3Kj9lptbe1JUViZ15CQndt5agAmTgw0ePBiDBw/GRx99hBEjRmD37t1o1qyZsd3Pzw81zz8uLi52yB4SRESNpqQEuHgROH9e3C5cMP1544aYI0okI7JNmBpl48rWrcWcJFv7ADh48CCmTp2KgwcPIjg4GKNGjcLf/vY37NixAw899JDx4T179sQnn3xi/Fmj0aCoqAidO3e2y1sgInIovR64cgU4ftx0S0sDMjOljozIrmSbMDXKxpVubsYJ3LZyd3dHt27d0KFDBwDApUuX4OHhgZCQEPz0008ICAhASEgIRo4ciZycHFy9ehUdO3bEnj17MGjQICZMRDJ16RLw1VdA+/bAU09JHY0D6PWiUrR7t+lm6y+W9uLuDjRrZrr5+ADe3oCHB6BUivaaf6rV4ubhYVzRbEahsO6aLY91RH+5PKeUMdWyjU9DyDZhcnYDBw7E4sWLsXLlSiiVSvz6669ISkpCt27d8MILL2DQoEEICQmBu7s7vvjiC7z11lsYOnQo9uzZg6+//lrq8Imons6cAV57DQgNbUIJU3q6eYJ07Zp9nlehECuR27Y1vwUEAL6+5olQ9cTIcE2luvM/qER2ptDXnEAjM4YKU0FBAXx9fRv8fKWlpTh9+jR69eoFb29vO0ToWIZ4MzIycPv2bRQVFWHOnDlmK++IyL7S04Hvvwe2bgXefhsYNszUVloqRubLy8VUHVkudr161TxBysio/3MFBQH33gt062b6s3NnoF07MSnXnb+3kzzwv1QiIhvt2QO89JK4n5RknjB5ewM//AD07y+jZCk7G0hJAX75RSRI58/b/hx+fsCAAaZbSIhIjry87B4ukRSYMBER1eLyZSAhAdi2DVi1SvzbbzBxoun+qVOWfaOiHB9fg1RWAr/+CmzZAuzaVfubqEvbtsCYMcDo0cCoUUDXrhweoyaNCRMRUS3i44EXXxT3t20Dnn3W1Na2LbBhAzBkiBhlkoWCAmDHDpEkbdsG2LrXm7+/SI4Mtx49mCCRS6lliQARkWu4ehX4+GNg6lTLYyOrV4kOHbLs+9hjMkiWMjKADz8UOx77+wOPPAJ88411yVKLFuKD+eAD4I8/xLDd998Df/sb0LMnVhx8Dx1XdETHFR2RkpFi1jU9P93Y9vS2py2eesq3U4ztNa1PW29s23R6k1lbkabI2PbYpscs+s77cZ6xPa/U/AtNOpdkbFt7dK1F3y4fdEHHFR0xccNEi7alu5Ya+57NPWvWduDKAWNb7N5Yi74D1w5ExxUdMXDtQIu22L2xxr4Hrhwwazube9bYtnTXUou+EzdMRMcVHdHlgy4WbWuPrjX2TTqXZNaWV5pnbJv34zyLvo9teszYXqQpMmvbdHqTsW192nqLvoa2Kd9OsWh7etvTxvb0/HSztpSMFGPbigMrLPr2X9MfHVd0xPB1wy3alqcsN/Y9ev2oRbs9scJERC7r/feBd98V93ftAmbNMrX16QOsXClGnXr3liY+m+l0wNGjooq0ZYtIdKzVvDkwYoRpmC0kRCzFv4NCTSGuFYnVcpoqjVmbVq81tuWX51v0vVl609heU0lFibGttLLUrE0PvbEttzTXom9eaZ6xXac33xizrLLM2FZcYXmu57Wia6jQVqCNj+X5ofnl+ca+VboqszaNVmNsK9QUWvS9UXzjju/V7DPUmn+GVbqqu36GOSU5uFZ0DSqlyqKtuKLY2Les0nx3dJ1eZ2yrmVQC4nM1tOthviastLLU2FZSUWLR19AW5Bdk0Vb9M9TqzfdP1FTd/TPMKs5CbmkuPN09LdoKNAXGvhXaCot2e3KKhCkpKQnPP/88dDodXnzxRTz55JNSh0RETUR2thiJSk4GPvtMbMFjEBVlSpj27DFPmBQK4GnL4ojzyc8X2d727eKNZmdb3zc8HIiOFpOywsNtWrHmq/ZFh+Zinzm1u9qsTalQGttaera06BvgHWBsr8lH5WNs8/YwX6msgMLY5u9teRpCa+/WxnY3hfkAipeHl7GtmaqZRd8OzTvcMWFq6dnS2NfdzfwzUivVxjZfteVK7bbN2pr9WZ3ZZ6g0/wzd3dzv+hm28WmDDs071JowNVM1M/b18jCfdO+mcDO2tfZubdHX39vf2K6A+ZCrt4e3sc1H5WPR19AW4G25f2H1z1CpME/E1e53/wzbNWsHtVJd62fop/Yz9q3ts7AnybcVqKqqQu/evbF79274+voiLCwMv/32m9XL4rmtALcVILqbuXOBL78U93/6CRg71tRWUQG8847IF8LCat/H0CldumSqIqWmirPZrKFSiQ9gyhRg8mSgo+WQGBHVTvIK06FDh9CnTx/jjthRUVHYuXMnZlX/VY+I6C4MRZZffxXDaNXnIkdFmRKmXbvMEyaVCnjllcaNtV50OuDIEeDHH0WS9Oef1vdt3VokR1OmiLlMzZs7Lk6iJqzBv0+lpqYiOjoa7du3h0KhQEJCgsVjVq9ejeDgYHh6eiI8PBx79+41tl2/ft2YLAFAx44dcc1eu8gSkUv461/FfOZVq4ATJ8zbJkwAli0TydRbb0kTX72UlYlNnhYsADp0EEvy/vlP65Kl7t2BpUuBvXvFEN369cADDzBZImqABleYSkpKEBISgnnz5uHBBx+0aI+Pj8eiRYuwevVq3Hffffj4448RGRmJU6dOoVOnTqhtRFBxl6WqGo0GGo1pclxhoeUEMXsoKyur+0FOQC5xEjVUcTHw88/A778Dr75q3hYZKVbKA+LP/v1NbS1aiDxDFm7eFEmSYX+k0tK6+wCAp6eYqB0ZKW5Ov3yPSH4anDBFRkYiMjLyju0rVqzAE088YZzI/f7772Pnzp1Ys2YNYmNj0aFDB7OK0tWrVzFkyJA7Pl9sbCyWL1/e0LDvyN3dHW5ubshoyFEAjUyv10Nr7RwGIpkaNw44eFDcf/JJcbitweTJYlrPpEnAcMuVx87LMNS2fbu4HTokDre1RkCAeONTpwL33y/OViMih3HoHKaKigocPXoULxnOEPiv8ePHY//+/QCAwYMH488//8S1a9fg6+uLbdu24dWavz5Ws2zZMixevNj4c2FhIYKCLJcw1pdKpUKfPn1QVVWFgoICJCUlwcfHB2q1uu7OEtFqtaiqqqr7gUROrrxcnNBx8SIQE2PeVj1h2rZNJE0G99wDrLDcvsU5lZSIJXtbtojD6HJyrO/bs6eYizR1qhiiu8uyfyKyL4cmTLm5udBqtQiscaBSYGAgbty4IQJwd8e7776L0aNHQ6fT4YUXXkDr1pZLHQ3UarXDkxeVSgWVSoXy8nKUlJSgsrLSqRMmg+pDlURyNGAAcOaMmIz9+OPmRZPp08XmklFRYvRJVq5eNQ21/fILYO3/q25uwH33iSRpyhQxN4mIJNEoq+RqzknS6/Vm16ZMmYIpUyx3Br2buLg4xMXFOXQoSq1Ww9fXF4WFhaiocOyGWPbi6+sri+SOXFdlJbBvH5CVZb7vEQD85S8iYaqoEHlFdLSpbcAAIC6ucWOtN63WNNSWmAgcO2Z9Xx8fMVN9yhSRHQZY7mlDRI3PoQmTv78/lEqlsZpkkJOTY1F1slVMTAxiYmKM+zA5go+PD2bOnCmryo1arYYP5zKQk9LpgC5dRMHF3x+YMcN8VOnhh0VCFRUlkidZyc8XG0cmJQE7d1qetXI3PXqINx0ZKXbb9rTc0ZiIpOXQhEmlUiE8PBzJycmYPn268XpycjKmTp3aoOdujAoTIJImJiBEttFqgcOHxZFlE6sdzeXmBgweLBKm3FxRhKm+xmPsWPN9kpze2bOigpSUJPYtsPbvI6USGDlSVJGio4GuXR0bJxE1WIMTpuLiYly4cMH4c3p6OtLS0tCqVSt06tQJixcvxuzZszFw4EAMGzYMa9euRWZmJhYuXNig122MChMR2a68HAgOBm7cEHOUJ9Y4y/Thh0UBJSpKtMuKRiP2NjIMtZ0/b33fFi1EBWnKFPGhtGjhuDiJyO4afDRKSkoKRtcyA3Pu3LlYv349ALFx5TvvvIOsrCz07dsX7733HkaOHNmQlzWy99EoRGQdvV7siVRWBgwbZt42YoQouABixVsXywPV5ePqVbEsb+tWsRFUieWho3fUq5dIkqKjxeRtDw/HxUlEDiX5WXL1VX1I7ty5c0yYiBrRrVtAv37A9esiOUpNNW9fuVIcZjtpEvDgg4CsisCG8cSkJJEkpaVZ39fTU4wpTpokEqV77nFYmETUuGSbMBmwwkTkOHq9mKZTWSkSpOp69ADOnRPTcW7eBFpaHqguH7m5YqL2tm22T9hu105sIDl5skiWOOeRqEmS/PBdInJOmZnAqFFAero4huyHH8zbH3pIFF+iomS4f6JeD/zxh6mKdPCg9TtsKxTAoEGigjR5MhAWJmazE1GTJtsKE4fkiOwnPV38GRxsuqbVAm3biuJL8+biT5VKmvjswnAY3fbtIkm6etX6vi1aiInakyaJPZK4NxKRy5FtwmTAITmi+jt9WswxOn0aWLgQWLPGvP2JJ4DLl0UV6X/+R4ajTRcuiNVsW7eKiVaVldb37d3bNNQ2bBjgzoI8kStjwkTkIq5fF0Nn1feMLSkBWrUSO2t36gRkZIgRJwO93vxnp1dVBezfL5KkxEQxActa3t7iENvISHHr3NlxcRKR7PBXJqIm7uhR4KmngOPHgVdfBZYvN7X5+Ih5yoWFoopUWWk+7CaLZCkrC9i1S0zW3rFD7LhtreBgUUGaNElsLc4dtonoDmRbYeIcJiJLubliq5/qy/ivXwc6dBD3Bw4UK+ar02plNmm7okIcRrdjh0iSfv/d+r4eHsDw4aYJ2z17yiQrJCKpyTZhMuCQHJHIH5YuFYu9PvwQiIkxbzcs5Jo0CXjtNRnmCDk5YrJ2UpKoJhUWWt83MFC88cmTxZBb8+aOi5OImiwOyRHJTEGBGDbz8jJda9YMOHBA3N+61TJh2r9fZqNNOp04aG77drE30uHD1i/7B4DQULG79uTJoqzGZf9E1EBMmIhkYvdu4I03xFFmX38NzJhhauvfXwy7tWgh8oOaZJEsFRaK6lFSkkiSbt60vq+vr5iMNWGCmIwVFOS4OInIJTFhInJCpaWiilR9JXtVlUiaAJFPVE+YFArg5EmZHUECAJcuiQQpMVGcpWLLsv+BA8XeSBMmAEOG8Jw2InIo2SZM1Sd9EzUVycnAe++JxGjbNqD6udYjR4pVbYGBtR9RJotkqaxM7IdkWNF2+rT1fZs1A8aNE8NskZHiSBIiokbCSd9EEqmoEEWR6hOwv/kGeOwxcX/JEuBf/zLvc/26yBNkNWn7/HlRRdqxQyRL5eXW9+3Z07Qv0siRgFrtuDiJiO5CthUmIrnasQNYu1ZUkw4eBPr0MbVNmCDmJ7drJ6bl1NS+fePFWW9VVWLZXmKiSJRs2TzSw0OU1Qw7bFc/q4WISEJMmIgcSKezXKB15gywebO4v22becLUurVov/demVWRcnJEBrh1q1jZdvu29X0DAsSy/+hoMeTGZf9E5ISYMBE5wPbtwFdfiUVfJ0+aH0cyaRLw3HOAv7/YNLKmbt0aL856q6wUexXs3Clux45Z39fNTUzSnjBB3AYNktnOmUTkipgwETVQbeet/for8O234v6OHcDcuaa2bt3EFkOhoTLLE/LyREksMVEkSfXZPDIyUiz/b9nScXESETmAbBMmrpIjqe3YAXz/PZCSIqpI1TeSjIoC/vlPMQ/p1i3LvuHhjRZm/en1YhWb4SDbAwfEGKO1DJtHRkeLN8zNI4lIxrhKjqiennoK+PRTcX/rVpEkGRjmPUdEyGx7oNu3gZ9/FhWkXbuAy5et7+vjA4wZIz6IyZOBjh0dFycRUSOTbYWJqDHs2iUmaB89Kla0VS+SREWJhMnbG8jMNO/n7g785S+NG2u96PXAiROigrRtG/Dbb7VPrLqTAQNMc5EiIsRum0RETRArTER3MXUqsGWLuH/4sPmxI8XFYt7zyJEyOXrEoLxcjCMalv3XzPbuxtvbtHnkpEncPJKIXAYrTOTyfvlF5A6XLgE//mjeFhUlEiaVCjh1yjxhatYMGD++cWOtt4wM0+7ayclASYn1fTt2NM1FGjXKfLIWEZGLYIWJXF5EhJjPDIi8onNnU1t2thilGjNGJEiyUVYmzlcxJEnnzlnfV60WZTPDUFufPjLbFIqIyP5YYaImT68XE7C3bhUr1j7+2Lx90iSRMCmVYrl/9YQpMBCYMqVx462369fFEFtSEvDTTyJpslbnzqKCFBUlJl95ezsuTiIiGWKFiVxCt27AhQtiMnZurvlBtRcviknd48bJbHsgnU5sGGlIko4etb6vQgEMGybmIkVHs4pERFQH2VaYuA8TVafTiXxh2zaxyOv1183bo6KAlStF26FDIjky6NpV3GThxg2xdG/nTjEX6eZN6/v6+4s3PnGi2EAyIMBxcRIRNTGsMFGTUFUFtGkD5OeL6lFurqgmGRw/LlbPT5woHicbOp0YJzSsaEtLs76vm5uoIkVGirlIYWHcPJKIqJ6YMJFs6PXAn3+KKpK3N/D00+bts2YB330n7v/2GzB4cOPHaBfFxWIOUmKimHiVnW19Xz8/kRVGR4tEqVUrx8VJRORCmDCRbBQVAa1bi3Nfg4PF3KPq025SUsRisKgomW0yrdeLPQsMB9nu2QNoNNb3795dzFyPjgaGD5fZ1uJERPLAhImczvnzoooUEAA8+qh529ixYt8kQCRH3bo1fnx2UVgo5iJt3y7+vHrV+r7Nm4sPwrDsPzjYcXESEREAJkzkZK5dM1WHhgwRx5FUt3kzcOWKqCLde2/jx9cgly6Z5iLt2SNKZdbq2VOsaJs8WYYH1BERyR8TJpJEZqaoIt1zj5hyU12/fmKukkIhpu/IdjFXRYU4O2X7dpEknTplfV93d7F5ZHS0SJJklx0SETUtst1WgOTrzz9FUgSIXKBmwvTss2K1W1SUWAkvKxcvmuYi/fKLmMBtraAg0zDb/fcDLVo4Lk4iIrIJK0zkMNnZ4lSOHj2AoUNN13U6oEMHsaWQl5fYfVtWh9dWV1UlthFPTBQ3W44gUanE2WyRkSJr7NGDm0cSETkpp6gwTZ8+HSkpKRg7diz+85//SB0O2cG+fWLBFgDMn2+eMLm5iSpSZaWoIqlU0sRYb/n5IhNMTBTDbbdvW983IMC0om3cODGBm4iInJ5TVJh2796N4uJifPHFFzYnTKwwSevWLbHIq39/oHdv0/XycrEFUFkZ0LatmMwt2z0TtVqxeaRhqO2338Q1a4WFmfZGGjxYxh8EWcvw16qCFUOiJsMpKkyjR49GSkqK1GGQjbZvF3OQdDrgxReB//f/TG2ensDChWLILSpKuhjrLS9PzErfulUcQXLrlvV927QBxo8Xc5HGjRMn+JLLKa8qh5eHl9RhEJGd2PyrbmpqKqKjo9G+fXsoFAokJCRYPGb16tUIDg6Gp6cnwsPDsXfvXrsES9IoLgYSEsRy/urCw8Wei4DILWpasQJ46y3gvvtkUFQxbB759tvAiBEi6ZkzB4iPty5ZGjAAePVVcVBdVhbw1VfAX//KZMlFKRQKqN3VKK8qlzoUIrITmytMJSUlCAkJwbx58/Dggw9atMfHx2PRokVYvXo17rvvPnz88ceIjIzEqVOn0KlTJ7sETY3n+++B2bPFCvl33wUWLza1tWkDPPII0K6dTKtIJSVie/CdO8Wy//R06/t6eorNI6OjxZwkWW0tTo6g1WmhdFMaf3ZTuMHTXa6rGYiopgbNYVIoFNi8eTOmTZtmvDZkyBCEhYVhzZo1xmu9evXCtGnTEBsbi5UrV2LdunUAgEOHDkH13xm/KSkpWLVqVZ1zmDQaDTTVjo0oLCxEUFAQ5zA1UHm5yB0GDzY/fuz0adPcpLFjxRFnsmU4jG7HDpEk7d0rMkFr9eplWvY/cqQ40I4IQOLZRPyfX/4Pfpr9EwKbsapI1BTZdQ5TRUUFjh49ipdeesns+vjx47F//34AwDPPPINnnnmm3q8RGxuL5cuXNyhOMvf550BMjJigbRhJMujZE/jLX4A+fYApU6SLsd4MmWBSkljVlplpfV8vLzEHafJkkSSxQkq1iP8zHo9uehQ6vQ7R30Zj99zd8FH5SB0WEdmZXROm3NxcaLVaBNaYtxEYGIgbN27csd+ECRNw7NgxlJSUoGPHjti8eTMGDRpU62OXLVuGxdXGhQwVJqpbZaXYeHrIEPN9j7p0EckSIOYiVU+YFAqRb8jKjRvijSQliSV8JSXW9+3Y0bS79ujRImkiuovhnYajffP2uFp4FV1bdTUbliOipsMhq+RqLqXV6/V3XV67c+dOq59brVZDrVYjLi4OcXFx0NqyvNuFrV4NLFsmznzduVMs4jKIiBCVpIgIoJZpac5PoxEbPxmW/f/+u/V93d2BYcNEBWnSJCAkhJtHkk06+HbAtke34YfTP+DVv7wKN4Wzr3Agovqwa8Lk7+8PpVJpUU3KycmxqDo1VExMDGJiYoz7MJGg1QJHjwKDBpn/u9+mjUiWAFF8qZ4weXiIuUqycv26qCAlJQE//wyUllrft3Nnsbv2hAnAmDEA576RDfLL8uHn6WeWGPUL7Id+gf0kjIqIHM2uCZNKpUJ4eDiSk5Mxffp04/Xk5GRMnTrVni/FClMt3nsP+Oc/gdxc4NgxsdLdwLAd0Nix4pgy2dHpxJsyzEU6dsz6vgqFqCJNniyG2/r0YRWJ6uV83nlEfh2JqT2m4t0J70odDhE1IpsTpuLiYly4cMH4c3p6OtLS0tCqVSt06tQJixcvxuzZszFw4EAMGzYMa9euRWZmJhYuXGjXwF25wqTXA2fOiEVb1Xl6imQJEFWk6gmTn58oyjj9fkjV5eWJZXk7d4qVbVlZ1vdt3lyU0aKjxZ4HAQGOi5NcQnFFMUZ8PgLZJdlYcXAFevr3xBMxLdMAACAASURBVFPhT0kdFhE1EpsTpiNHjmD06NHGnw0TsOfOnYv169dj5syZyMvLw+uvv46srCz07dsX27ZtQ+fOne0XtQt7+21g5UqR/Fy5Yr79T2SkyBPGjRNTcWpy+mRJpwMOHxbZ3s6dYhNIa3e9UCiAgQNNy/6HDBFjjUR20kzVDG+MfgMLkhagb5u+mHjvRKlDIqJG5BRnydVH9SG5c+fONbl9mPR64OpVoOYCwOXLgddeE/c//hhYsMC8vbJSZnlCcbE4eiQpSRxDkp1tfV8/P9MZbRMmAP7+jouT6L/Wp63H9J7T4efpWpVtIlcn24TJoCkevvvWW8C6daKClJdnfqD94cNiz8QxY8TeSbLcYfviRTHElpQE/PKLbZtHdutmWvY/fLjMskOSkypdFU7dPIX+gf2lDoWInIBTHL7rym7dMt9ZGxDDbZcuifs//wxU20gd4eGij6y2ByoqAnbvNi37v3jR+r5eXsCoUaKCNHEi0KOHw8IkMiiuKMYj/3kEKRkpSJ2XirB2YVKHREQSk23CJPdVcq+/Dnz3nRiByskBlNX2ups0CfjkE3EGbM3TN9zcZJIsXbpkWtG2Z48YK7RWz57iQ5gwQXwInjyPixpX7N5YbD2/FQDwQPwDOPv3s1C7qyWOioikxCG5RlBaapn4zJgBbNwo7u/bJzaNNKioECd6OOnbqZ1WCxw4YEqSTp2yvq+7uzh/ZfJkcbv3XsfFSWSFssoyjP1yLE7dPIVNMzdhTPAYqUMiIonJtsIkB8uXAz/+KE7mOHvWvC0qCvjhB2DoUMspPCqVuDm9a9dMw2w//STGCq3Vpo2oIBnOaXOxrSHIuXl5eGHLrC3IKclB74DeUodDRE6AFSY7qaoShZLqRo0So1EAcO6cmK9sUFwsTvRo3brRQmy4ykrg11/FarYdO4CTJ63v6+EB3Hefadl/SIgM9jkgV7H59GaM7TIWvmo5lXWJqDHJtsLkDHOYtFogNlZsG+TuDqSmmrdHRYmEKTxcbChZPWFq1kzcnN7Nm8D27aYkyXC+ijUCAsRcpMmTxSaS1Zf7ETkBvV6PN1LfwD9S/oEJXScgcVYiPJRceUlEllhhsoFeb3miRu/e4hw2Nzcxebt6xSgvTwy3tWvn0LDsy7B55Pbt4nb4sPWbRwJAv35i2X90tDjQTsmT28l5XS+6jn5r+uFWmRhO/uaBbzCr3yyJoyIiZyTbClNjKS8HVq0SVSR/f+D7783bJ00SCVOvXmLfpOoJk2yG24qKxOaRiYnijebkWN+3RQtxON2ECaKK1KmT4+IksrP2zdsjYWYCxm8YjzdGv4FH+j4idUhE5KRYYaqDTge0bStGpnx8RNVIXW118dWrYv7SPffY/aUdKyPDtKItJcW2zSPDwkSmGBkpqkg1J28Rycy1wmvo4NtB6jCIyInxXzqICdjr14viSrduwAcfmNrc3ERe8OWXQGAgcPky0L27qb36WW5OraREJEaGVW3nzlnf18dHHFA3aZKYmNW+vcPCJHKktBtpOHj1IBYOND8MnMkSEdVFthUme54lV1oqhs/Ky4EOHcTQWvW5SoYtAbp3t5zD5NQuXhRVpKQkMSPdlipSz54iOYqKEkeQqLlpH8nb9vPbMeM/M1BcUYz4h+Ixo88MqUMiIhmRbcJkYK8huagoMce5Qwfg0CGZFlGqqsTmkYmJIkk6fdr6vh4e5ptHdu3quDiJJPBW6lt4ZfcrAIDR94zGz3N+hkJWvwERkZSYMP3X0aMiZ+jXT2ZVpBs3gF27xDDbjh22bR7p7y8yxehoMWFbVluLE9lGr9fjyS1PorCiEF9O+xJeHnI4Y4iInAUTJrmprBRnqWzfLpKk33+3vq9SKc5gMWweGRbGzSPJpVRqK6F0U8JNwf/uicg2nPQtB7duiepRYqL48/Zt6/u2aWPaPHLsWB5BQi4hrzQPTyU+hX+N+xe6tjINL3NTSiKqLyZMzkivF4fXbtsm5iLt2ye2FbdWSIhIkAybR7KKRC7k8u3LGL9hPM7lncOfOX/iwBMH0NpbLpuiEZGzkm3C5AxHo9hVXh7w889imG3XLrHBk7WaNxfVowkTxJwkbh5JLszP0w/ubuKvtkJNIa4XXWfCREQNxjlMUtHrxeG1hhVtBw+KXTKtNWCASI4mTACGDhUz1okIgKgyzd8yH59N+Qz3tLhH6nCIqAlgwtSYNBpxGq9hh+2MDOv7enqKI0iio8WcpA7caI/IQKvTQunGcwuJyHFkOyQnGxcvmnbX/uUXsa24tYKCxDbj0dHAmDGAt7fj4iSSIa1Oi8U7FyOvLA9fTf+K+yoRkcMwYbK38nJg925g61axou3iRev7enkBo0aZlv336CGzTaGIGtfchLn4+sTXAIB7WtyDN8e8KXFERNRUMWGyh6wskSAlJQHJyeKsFWsFBYkKUnS0SJY8PR0WJlFT83Dvh/HNiW+gdFOiS8suUodDRE0Y5zDVh1YLHDkihtmSkoDDh63vq1AAQ4aYlv3LbmtxIufy0ZGP0LVlV4zrOk7qUIioCWPCZK2MDLHcf9cusfzf1s0jx48HJk4Exo0TPxORzfJK87hFABFJQrZDcg7fh6miAkhNFavZtm8Hzp+3vq+bGzBsmFjNNnGi2EiSm0cSNci3J77FgqQFSJiZgLFdxkodDhG5GFaYqsvLE8nRli1iuK2w0Pq+zZuL5GjyZLE/kr9/w2IhIqNdF3dhwoYJAABftS+OLjiKe1vdK3FURORKZFthspuzZ0WClJgojiCxZfPI3r3FUNukScDIkYBK5bg4iVzY2OCxiO4ejcRziXikzyPcjJKIGp3rVpi2bAGWLLFtqM3fX8xBGj9ebCLZsaPtARNRvZRUlCD+ZDzmhc7jfktE1Ohct8LUvLl1ydLgwWI1W1QUEBrKuUhEjeBa4TW4u7kjsFmg8ZqPygfzB8yXMCoicmWumzANHw74+QEFBebXvbxEFclwBEm7dtLER+Si/sj+A5O+mYS2zdoiZW4KfFQ+UodERATXLZd4eIiqEQC0bw8sWCDmMeXlAT/+CDz5JJMlokam0+vw2KbHcLXwKo5cP4KlyUulDomICIArz2ECgD/+ENsHhIVxqI3ISfyZ8yfuW3cfevr3xJZHtpgNyxERScW1EyYickrHso6hp39PeHvwwGkicg6Sl1WuXLmCUaNGoXfv3ujfvz82btwodUhE1Eg0VRp8e+Jbi+th7cKYLBGRU5F80re7uzvef/99hIaGIicnB2FhYYiKioKPDyd6EjVl+WX5eOD7B5CSkYLc0lw8PeRpqUMiIrojyStM7dq1Q2hoKACgTZs2aNWqFW7duiVxVETkaDsv7kRKRgoAYNnPy5BTkiNtQEREd2FzwpSamoro6Gi0b98eCoUCCQkJFo9ZvXo1goOD4enpifDwcOzdu9eq5z5y5Ah0Oh2CgoJsDYuIZOaRvo9g2fBlCPAOwM9zfkYbHx5KTUTOy+aEqaSkBCEhIVi1alWt7fHx8Vi0aBFefvllHD9+HCNGjEBkZCQyMzPv+rx5eXmYM2cO1q5da2tIRCRTb455E78v/B1DOg6ROhQiortq0Co5hUKBzZs3Y9q0acZrQ4YMQVhYGNasWWO81qtXL0ybNg2xsbFYuXIl1q1bBwA4dOgQVCoVNBoNxo0bh6eeegqzZ8++62tqNBpoNBrjz4WFhQgKCuIqOSIn99GRjzC4w2CEtQuTOhQiIpvZdQ5TRUUFjh49ivHjx5tdHz9+PPbv3w8AeOaZZ5CWloa0tDSoVCro9Xo8/vjjGDNmTJ3JEgDExsbCz8/PeOPwHZFz0+l1WLJrCf629W+Y9M0kZBbcvdpMROSM7Jow5ebmQqvVIjDQfKO5wMBA3Lhxo9Y++/btQ3x8PBISEhAaGorQ0FCcOHHijq+xbNkyFBQUGG9Xrlyx51sgIjur1Fbi4NWDAIAbxTfw45kfJY6IiMh2DtlWoOZJ4nq9/o6niw8fPhw6nc7q51ar1VCr1YiLi0NcXBy0Wm2DYiUix1K7q5HwSAJGfj4Si4YuwoLwBVKHRERkM7smTP7+/lAqlRbVpJycHIuqU0PFxMQgJibGuNM3ETkvf29/pC1Mg0qpkjoUIqJ6seuQnEqlQnh4OJKTk82uJycnIyIiwp4vRUROav+V/Xj0h0dRqa00u85kiYjkzOYKU3FxMS5cuGD8OT09HWlpaWjVqhU6deqExYsXY/bs2Rg4cCCGDRuGtWvXIjMzEwsXLrRr4BySI3I+m09vxqwfZkGj1cDL3QufTvn0jsPxRERyYvO2AikpKRg9erTF9blz52L9+vUAxMaV77zzDrKystC3b1+89957GDlypF0CromH7xI5j72X9+L+r+5HhbYC93e5H1se2QIvDy+pwyIiarAG7cPkDJgwETmX+D/jseviLnw0+SN4KD2kDoeIyC5kmzBVH5I7d+4cEyYiCWh1WijdlFKHQUTkcLJNmAxYYSKSRlZRFqZ8NwVLhi3BzL4zpQ6HiMih7LpKjohcQ05JDoZ+NhRHrh/BnIQ52HvZugO2iYjkSrYJU1xcHHr37o1BgwZJHQqRywnwDsC4LuMAAO2atUNr79YSR0RE5FgckiOieqnUVuLFn17E0oilaNe8ndThEBE5FBMmIqqTXq/HrbJbrCQRkcuS7ZAcETWOCm0F5m+Zj2GfDUNuaa7U4RARSUK2CRPnMBE1jud2PIf1aetx/tZ5TI+fDp3e+sOyiYiaCg7JEdFdXb59GUM/G4r8snx8Nf0rPNznYalDIiJqdEyYiKhOx7KOobyqHBFBPESbiFyTzYfvElHTdizrGELbhsJNYRqxD2sXJmFERETS4xwmIjL6+MjHGPzJYLy6+1WpQyEiciockiMiAMDpm6fRd01f46TuXX/dhXFdx0kcFRGRc5BthYmI7KtXQC+8P+F9AMCSYUswtstYiSMiInIerDARkZlfM3/F8E7DpQ6DiMipsMJE5KIu5V9C6uVUi+tMloiILDFhInJBv139DUM/HYrob6NxIvuE1OEQETk92SZMXCVHVH/v//Y+bpbeRKGmEEuTl0odDhGR0+McJiIXVFJRglFfjEIzVTNsmrEJLb1aSh0SEZFTY8JE5KJyS3Phq/aFSqmSOhQiIqcn2yE5IrJOaWUplv20DCUVJWbX/b39mSwREVmJR6MQNWHZxdmY8t0UHLp2CCdvnsTmmZuhdFNKHRYRkeywwkTUhOWW5uJM7hkAQEpGivE+ERHZhgkTURPWp00fbJqxCV1adsG++fvQp00fqUMiIpIlTvomcgEV2grOVyIiagBWmIiaCL1ej9i9sfjwtw8t2pgsERE1jGwnfcfFxSEuLg5arVbqUIgkp9frsTBpIdYeWwsFFOjk1wlTe06VOiwioiZDthWmmJgYnDp1CocPH5Y6FCLJKRQKBPgEAAD00OPCrQsSR0RE1LTItsJERObeGP0GsoqycH+X+zGr3yypwyEialI46ZtIpqp0VXB34+88RESNQbZDckSubNfFXeizug8u374sdShERC6BCRORzCSeTcSkbybhXN45RH0Thdvlt6UOiYioyWPCRCQzEUERCG4RDADo1qobtwwgImoEnMNEJEMXb13E52mfY/mo5TwbjoioETBhInJyt8tvw8fDBx5KD6lDISJyWZIPyRUVFWHQoEEIDQ1Fv3798Mknn0gdEpHTyLidgYjPIrAwaSFk/rsNEZGsSV5h0mq10Gg08Pb2RmlpKfr27YvDhw+jdevWVvVnhYmaKk2VBj1W9cDlArES7l/j/oUlEUskjoqIyDVJXmFSKpXw9vYGAJSXl0Or1fI3aSIAanc13r7/bQBA99bdMb3ndIkjIiJyXTYnTKmpqYiOjkb79u2hUCiQkJBg8ZjVq1cjODgYnp6eCA8Px969e+/6nLdv30ZISAg6duyIF154Af7+/raGRdQkzew7E9888A32z9+Prq26Sh0OEZHLsjlhKikpQUhICFatWlVre3x8PBYtWoSXX34Zx48fx4gRIxAZGYnMzMw7PmeLFi3w+++/Iz09Hd988w2ys7Pv+FiNRoPCwkKzG1FToNPrcCzrmMX1Wf1mobW3dUPURETkGDYnTJGRkXjzzTfxwAMP1Nq+YsUKPPHEE3jyySfRq1cvvP/++wgKCsKaNWsAACtXrkRoaChCQ0NRUVFh1jcwMBD9+/dHamrqHV8/NjYWfn5+xltQUJCtb4HI6ZRVlmHGxhkY9tkw7L1894osERE1PrvOYaqoqMDRo0cxfvx4s+vjx4/H/v37AQDPPPMM0tLSkJaWBpVKhezsbGOVqLCwEKmpqejRo8cdX2PZsmUoKCgw3q5cuWLPt0AkiZW/rcQPp39AhbYCD37/IIoriqUOiYiIqrHryZ25ubnQarUIDAw0ux4YGIgbN27U2ufq1at44oknoNfrodfr8fe//x39+/e/42uo1Wqo1Wp7hk0kucXDFuOXjF+wL3Mfvpj2BZqpmkkdEhERVeOQo84VCoXZz3q93uKaQXh4ONLS0mx+jbi4OMTFxUGr1dYrRiJn4qH0wMaHNyLjdgb6B975FwYiIpKGXYfk/P39oVQqLapJOTk5FlWnhoqJicGpU6dw+PBhuz4vUWNIPJuI3NJcs2u+al8mS0RETsquCZNKpUJ4eDiSk5PNricnJyMiIsKeL4W4uDj07t0bgwYNsuvzEjmSXq/Hv/b9C1O+m4Jp301DeVW51CEREZEVbE6YiouLjZO2ASA9PR1paWnGbQMWL16MTz/9FOvWrcPp06fx3HPPITMzEwsXLrRr4KwwkRzll+fjvYPvAQD2XdmHL9K+kDgiIiKyhs1Ho6SkpGD06NEW1+fOnYv169cDEBtXvvPOO8jKykLfvn3x3nvvYeTIkXYJuCYejUJyczzrOEauH4kXIl7AKyNfueP8PiIich6SnyVXX9UnfZ87d44JE8lKVlEW2jVvJ3UYRERkJdkmTAasMJEzO5lzEjsu7MDzEc9LHQoRETWAQ7YVICJgd/puTI+fjgJNAZqrm2NB+AKpQyIionqy6yq5xsRVcuTsTt08hQJNAQBg3fF10Oq4ZxgRkVxxSI7IgZ7f+TzO3TqHbx/8lrt3ExHJGBMmIgfS6XXQ6XVwd+PoNxGRnMl2SI7ImRSUF+DB7x/EiewTZtfdFG5MloiImgDZJkycw0TOIqsoC8M/H45Npzdh0jeTcL3outQhERGRnck2YeJO3+Qs/Dz94OXuBQAorSzFtcJrEkdERET2JtuEichZeHt4I3FWIsZ1GYcDTxzAoA6sehIRNTWc9E1UD1W6Ks5NIiJyIawwEdlAp9fhpZ9ewvT46dxXiYjIhcg2YeKkb5LC/279X7y9720knUvCszuelTocIiJqJLJNmDjpm6Qwo88MuLu5w03hhl7+vaQOh4iIGgnnMBHZaMMfG+Cn9kN0j2ipQyEiokbChInoLm6W3ESAT4DUYRARkcRkOyRH5GibT29G8AfBSDiTIHUoREQkMSZMRLXYf2U/Hvz+QZRUluDRHx7FH9l/SB0SERFJSLYJE1fJkSMN6zgMj/Z7FADwYO8H0aN1D4kjIiIiKXEOE9EdaKo02PDHBswfMB8KhULqcIiISEJMmIgAZBdnQ6PVoJNfJ6lDISIiJyTbITkiezmTewbDPhuGyK8jcbv8ttThEBGRE2LCRC5Nr9dj/o/zkX47HadunsLft/1d6pCIiMgJMWEil6ZQKLDhgQ0I8A5ASGAI3r7/balDIiIiJ8Q5TEQATmSfwD0t7kFzdXOpQyEiIifEChO5lCpdFb78/UvU/D2hX2A/JktERHRHsk2YuA8T2apIU4Tob6MxN2Eu3kx9U+pwiIhIRjgkRy5j2/ltmPTNJACAWqnG2b+fRecWnSWOioiI5EC2FSYiW0V1i8I797+Dlp4tsWv2LiZLRERkNVaYyKXo9Xpkl2SjbbO2UodCREQywgoTNVmfH/8cqZdTza4pFAomS0REZDMmTNTk6PV6/N9f/i/mb5mPad9Nw5ncM1KHREREMseEiZocrV6LI1lHAAD55fnYdHqTxBEREZHccQ4TNUlFmiKM+mIU5vSfg2eHPit1OEREJHNMmKjJqtRWwkPpIXUYRETUBDjNkFxpaSk6d+6MJUuWSB0KycyR60fwQPwDKKssM7vOZImIiOzFaRKmt956C0OGDJE6DJKZ7ee34y/r/4LNZzZj9ubZ0Ol1UodERERNkFMkTOfPn8eZM2cQFRUldSgkM22btYUCCgBAdkk2SipKJI6IiIiaIpsTptTUVERHR6N9+/ZQKBRISEiweMzq1asRHBwMT09PhIeHY+/evXd9ziVLliA2NtbWUIgwoN0AbHx4I/7a/69Inp3MA3SJiMghbE6YSkpKEBISglWrVtXaHh8fj0WLFuHll1/G8ePHMWLECERGRiIzM7PWx//444/o3r07unfvbmso5IKqdFUW1yK7ReKr6V/B091TgoiIiMgVNGiVnEKhwObNmzFt2jTjtSFDhiAsLAxr1qwxXuvVqxemTZuG2NhYrFy5EuvWrQMAHDp0CP/4xz+wYcMGKJVKFBcXo7KyEs8//zxeffXVWl9To9FAo9EYfy4sLERQUBBXybmAmyU3MfW7qXg89HEsCF8gdThERORC7JowVVRUwNvbGxs3bsT06dONj3v22WeRlpaGPXv23PX51q9fjz///BP//ve/7/iY1157DcuXL7e4zoSpaSsoL0D42nBczL8IpUKJxFmJiOwWKXVYRETkIuw66Ts3NxdarRaBgYFm1wMDA3Hjxg27vMayZctQUFBgvF25csUuz0vOzc/TD9N6isS8jU8bngdHRESNyt0RT6pQKMx+1uv1Ftdq8/jjj9f5GLVaDbVajbi4OMTFxUGr1dY3TJKZd8a9A6VCiZjBMejk10nqcIiIyIXYtcLk7+8PpVJpUU3KycmxqDo1VExMDE6dOoXDhw/b9XnJOej1euSU5Jhdc1O44e1xbzNZIiKiRmfXhEmlUiE8PBzJyclm15OTkxEREWHPl0JcXBx69+6NQYMG2fV5SXpVuirEbItB2MdhuFZ4TepwiIiIbJ/0XVxcjAsXLgAABgwYgBUrVmD06NFo1aoVOnXqhPj4eMyePRsfffQRhg0bhrVr1+KTTz7ByZMn0blzZ7u/AZ4l1/S89NNLeHvf2wCA0LahOPTkIR5zQkREkrJ5DtORI0cwevRo48+LFy8GAMydOxfr16/HzJkzkZeXh9dffx1ZWVno27cvtm3b5pBkiZqm54Y+h+9Pfo+rhVexeOhiJktERCS5Bm0rIKXqk77PnTvHClMTcyb3DK4XXceY4DFSh0JERCTfhMmAQ3LydyzrGPoH9oe7m0MWbRIRETWYUxy+S67ry9+/xNBPh+LZ7c9C5rk7ERE1YbJNmLhKTv4yCzLxVOJTqNRVYvWR1dh0epPUIREREdWKQ3Ikqa9+/wpzEubgfwf+Lz6I/IDDckRE5JSYMJHkDlw5gKEdh1q1GzwREZEUZDskR/JzpeAKdl3cZXF9WNAwJktEROTUZJswcQ6TvBzPOo4hnw7B1O+m4rerv0kdDhERkU04JEeN4n8S/wdrj60FAEQEReDXeb+yqkRERLLBGbbUKD6M+hDnbp2DpkqDHx/5kckSERHJCitM1GgKygugUqrg5eEldShEREQ2ke0cJnJe5VXleDH5ReSX5Ztd9/P0Y7JERESyJNuEiZO+nVNeaR7GfTUO7+x/Bw98/wA0VRqpQyIiImowDsmRXV3Kv4Shnw7FzdKb8Pbwxp7H92Bg+4FSh0VERNQgsq0wkXPq0rILEmclIrhFMJMlIiJqMlhhIoeo1FbCQ+khdRhERER2wQoTNcj7B9/Hm6lvWlxnskRERE0J92Gientux3N4/7f3AQCd/DphTsgciSMiIiJyDNlWmLhKTnodfDsY76fnp0sYCRERkWNxDhPVm16vx3M7n0P/wP6YP2C+1OEQERE5DBMmslqVrgrubhzFJSIi1yPbITlqXKmXU9FzVU+cyT0jdShERESNjgkT1ennSz9j3FfjcDH/IiK/jkR2cbbUIRERETUqJkxUp8EdBqOXfy8AQI/WPXgeHBERuRzOYSKrXCu8hlWHVuH10a9zjyUiInI5TJjIQpGmCO5u7qwkERER/Zdsh+S4D5NjXCu8hhGfj8DszbOh0+ukDoeIiMgpsMJERlqdFv3W9MPp3NMAgFdGvII3xrwhcVRERETSk22FiexP6abEigkroFQoEdwiGI/1f0zqkIiIiJwCK0xkYfPpzYgIikBgs0CpQyEiInIKrDC5ML1ej8PXDltcn95rOpMlIiKiapgwuagKbQXmJMzB0M+GYtv5bVKHQ0RE5NSYMLmodcfXYcMfG6DT6zDrh1nIK82TOiQiIiKnxYTJRS0IX4CHej8EL3cvrJ+6Hq29W0sdEhERkdPipG8XVlZZhrN5ZxHaNlTqUIiIiJyaU1SY3N3dERoaitDQUDz55JNSh9MkbT+/HdcKr5ld8/LwYrJERERkBXepAwCAFi1aIC0tTeowmqy4Q3F4Zscz6NemH1LnpcJXzUocERGRLZyiwkSOU1xRjHcPvAudXoffs3/Hx0c+ljokIiIi2bE5YUpNTUV0dDTat28PhUKBhIQEi8esXr0awcHB8PT0RHh4OPbu3XvX5ywsLER4eDiGDx+OPXv22BoS3UUzVTNsf2w7Wnq2xEv3vYTnI56XOiQiIiLZsTlhKikpQUhICFatWlVre3x8PBYtWoSXX34Zx48fx4gRIxAZGYnMzMw7PmdGRgaOHj2Kjz76CHPmzEFhYaGtYdFd9PDvgdMxpxF7fyzcFCwqEhER2apBq+QUCgU2b96MadOmGa8NGTIEYWFhWLNmjfFar169MG3aNMTGxmLlypVYt24dAODQoUNQqVRmzxkZGYk33ngDAwcOrPU1NRoNNBqN8efC25cdiAAAC7tJREFUwkIEBQVxldx/nc87j+/+/A6vjHwFCoVC6nCIiIiaBLuWGyoqKnD06FGMHz/e7Pr48eOxf/9+AMAzzzyDtLQ0pKWlQaVSIT8/35gAXb16FadOnUKXLl3u+BqxsbHw8/Mz3oKCguz5FmRtX+Y+DPtsGF5NeRX/3v9vqcMhIiJqMuyaMOXm5kKr1SIw0PwcssDAQNy4caPWPqdPn8bAgQMREhKCyZMn44MPPkCrVq3u+BrLli1DQUGB8XblyhV7vgVZS7+djrwysWP3hhMboKnS1NGDiIiIrOGQbQVqDgXp9fo7Dg9FRETgxIkTVj+3Wq2GWq1GXFwc4uLioNVqGxRrU/LX/n9Fen469mbuxcaHN0LtrpY6JCIioibBrgmTv78/lEqlRTUpJyfHourUUDExMYiJiTHu9E3CKyNfgVavhbubU2yxRURE1CTYdUhOpVIhPDwcycnJZteTk5MRERFhz5dyecUVxXh448M4ePWg2XWFQsFkiYiIyM5s/pe1uLgYFy5cMP6cnp6OtLQ0tGrVCp06dcLixYsxe/ZsDBw4EMOGDcPatWuRmZmJhQsX2jVwVx6Syy3NxYQNE3As6xj2ZOzBgScOoGurrlKHRURE1GTZvK1ASkoKRo8ebXF97ty5WL9+PQCxceU777yDrKws9O3bF++99x5Gjhxpl4BrcsXDdyu0FZi4YSJ2Z+yGn9oPibMSMaLzCKnDIiIiarIatA+TM3DFhAkAbpffxqM/PIp/jfsX+rTpI3U4RERETZpsE6bqQ3Lnzp1r8glTla6Kc5OIiIgkItuEyaCpV5j0ej3eSH0DuzN2Y8djO7hVABERkQR4sJiTW5q8FP9I+QdSMlIwf8t8yDy/JSIikiXZJkxxcXHo3bs3Bg0aJHUoDjWjzwx4uXsBAAa0HSBxNERERK6JQ3IykHAmAZXaSjzc52GpQyEiInJJTJicTE5JDtr4tJE6DCIiIqpGtkNyTdH289vRdWVXfJH2hdShEBERUTWyTZia2hymP7L/QPS30SiuKMaTiU/iwJUDUodERERE/8UhOSeh1+vx921/x+ojq/FQ74fw5bQv4eXhJXVYREREBCZMTqVKV4Uvf/8Sj4c+DjeFbIt/RERETQ4TJonklebhVtktdGvdTepQiIiIqA6yLWPIeQ7TpfxLiFgXgfEbxiO7OFvqcIiIiKgOrDBJYOKGidh5cScAYHL3yUiclShxRERERHQ3sq0wydm6qesQ5BuEXv698GHkh1KHQ0RERHVghUkiZ3PPoo1PG7T0ail1KERERFQHVpgcTKvT4vPjn0Or05pd7+Hfg8kSERGRTDBhcqDSylI8tPEhzN8yH0uTl0odDhEREdWTbBMmOaySO3L9CBLPigndHx76EKdvnpY4IiIiIqoPzmFysE+OfoLndz2PH2b8gHFdx0kdDhEREdUDE6ZGkF2cjcBmgVKHQURERPUk2yE5Z/TtiW+x7fw2i+tMloiIiOSNCZMd6PV6xO6NxaObHsWMjTNwLOuY1CERERGRHTFhsgM99EjLTgMAlFSWYOPJjRJHRERERPbkLnUATYGbwg1fTPsC14uuY1K3SXjxvhelDomIiIjsiJO+7ahKVwV3N+agRERETQ2H5Orhj+w/MPmbySjUFJpdZ7JERETUNMk2YZJq48rd6bsxfN1wbD2/FQ9vfBiV2spGfX0iIiJqfLJNmGJiYnDq1CkcPny4UV+3ffP28FB6AADyy/JRVFHUqK9PREREjU+2CZNUevj3QMLMBMzsMxMpj6eglVcrqUMiIiIiB+Ok7zpU6aqgVCihUCjs/txEREQkD6ww3UV+WT7GfTUO/97/b6lDISIiIglxWdcdlFWWYfjnw3Hq5imkZKSgc4vOmNFnhtRhERERkQRYYboDLw8vzOo7CwAQ4B2Azn6dJY6IiIiIpMIK0128POJlVOmqMCdkDrq07CJ1OERERCQRTvquJrs4G4HNAu0UGRERETUVHJIDoNPrsGTXEvRd0xcXbl2QOhwiIiJyMkyYAMTujcW7B95Fbmkuor6OQlllmdQhERERkRNhwgQgZnAMegf0hlKhxJKIJfDy8JI6JCIiInIinMP0X5dvX8aZ3DOYcO8EO0ZHRERETQFXyf1X5xad0bkFtw4gIiIiSxySIyIiIqqD7Ifk9Ho9ioqK0Lx5c573RkRERA4h+4SJiIiIyNE4JEdERERUByZMRERERHVgwkRERERUByZMRERERHVgwkRERERUByZMRERERHVgwkRERERUByZMRERERHVgwkRERERUByZMRERERHVwlzoAKRjOnyMiIqKmzV5nzbpkwlRUVAQ/Pz+pwyAiIiIHKygogK+vb4OfxyUP33W1ClNhYSGCgoJw5coVu/xHQ42H35188buTL3538lXbd8cKUwMoFAqX/J/A19fXJd93U8DvTr743ckXvzv5csR3x0nfRERERHVgwkRERERUB+Vrr732mtRBkOMplUqMGjUK7u4uOQora/zu5IvfnXzxu5MvR313Ljnpm4iIiMgWHJIjIiIiqgMTJiIiIqI6MGEiIiIiqgMTJiIiIqI6MGEiAIC7uztCQ0MRGhqKJ598UupwyEpFRUUYNGgQQkND0a9fP3zyySdSh0Q2mj59Olq2bImHHnpI6lDICvy+5Mkef1dylRwBAPz9/ZGbmyt1GGQjrVYLjUYDb29vlJaWom/fvjh8+DBat24tdWhkpd27d6O4uBhffPEF/vOf/0gdDtWB35c82ePvSlaYiGRMqVTC29sbAFBeXg6tVgv+DiQvo0ePRvPmzaUOg6zE70ue7PF3JRMmGUpNTUV0dDTat28PhUKBhIQEi8esXr0awcHB8PT0RHh4OPbu3XvX5ywsLER4eDiGDx+OPXv2OCp0l+eI7+727dsICQlBx44d8cILL8Df399R4bs8R3x/1Hj4/cmXPb67hv5dyYRJhkpKShASEoJVq1bV2h4fH49Fixbh5ZdfxvHjxzFixAhERkYiMzPzjs/5/9u7Y5bkwjAO438LzhwSuERBS00JWUF+AGtvroaGzhANTX0NhyD6AA0tzuEgNbSEcSKoJTDCISMIpAaDuN8pec2X96h5jufY9YMGHypuuODhThMfHh5ULpd1eHiojY0N1ev1oMb/1YJoNzY2puvra1UqFR0fH6tWqwU1/q8XRD+Eh37x1Y92P74rDbEmyQqFQsvZ0tKSua7bcjY7O2v7+/tmZpbP5y2dTls6nbZGo9H2O1dXV+3y8jK4oWFmwbRzXddOTk6CGxpN/exXKpVsbW0t+KHR1Eu/L/QarJ+0+9LLXckzTEPm4+ND5XJZuVyu5TyXy+ni4kKStLu7K8/z5HmeHMfR6+urGo2GJKlarer29lbT09Ohz/7b9dKuVqs1nw2s1+s6Pz/XzMxM6LOjt36Ijk76IZo6adePu5JPFRwyLy8v+vz8VCqVajlPpVJ6enr658/c3d1pe3tbIyMjSiQSyufzSiaTYYyLv/TSrlqtamtrS2YmM9POzo7m5ubCGBff9NJPklZWVnR1daX393dNTEyoUChocXEx6HHxTaf96BU9nbTrx13JwjSkEolEy2Mzazv7ks1mdXNzE8ZY6EA37TKZjDzPC2MsdKibfpJ0enoa9Ejogl8/ekXX/9r1467kJbkhMz4+rtHR0ba/aJ+fn9u2b0QL7eKNfvFGv/gKqx0L05BxHEeZTEbFYrHlvFgsKpvNDmgqdIJ28Ua/eKNffIXVjpfkYujt7U339/fNx5VKRZ7nKZlManJyUnt7e1pfX9fCwoKWl5d1dHSkx8dHua47wKkh0S7u6Bdv9IuvSLTr6j11iIRSqWSS2r42Nzeb33NwcGBTU1PmOI7Nz8/b2dnZ4AZGE+3ijX7xRr/4ikI7PksOAADAB//DBAAA4IOFCQAAwAcLEwAAgA8WJgAAAB8sTAAAAD5YmAAAAHywMAEAAPhgYQIAAPDBwgQAAOCDhQkAAMAHCxMAAIAPFiYAAAAfLEwAAAA+/gA8UE/WF2lOigAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 3.0\n",
    "\n",
    "c_kappa03 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary03 = kappa_boundary_plot ( kappa, c_kappa03 )\n",
    "pBoundary03.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 4.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 4.0\n",
    "\n",
    "c_kappa04 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary04 = kappa_boundary_plot ( kappa, c_kappa04 )\n",
    "pBoundary04.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 6.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 6.0\n",
    "\n",
    "c_kappa06 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary06 = kappa_boundary_plot ( kappa, c_kappa06 )\n",
    "pBoundary06.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 8.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 8.0\n",
    "\n",
    "c_kappa08 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary08 = kappa_boundary_plot ( kappa, c_kappa08 )\n",
    "pBoundary08.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 10.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkwAAAGFCAYAAAAPa6wiAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nOzdeXgUVdbH8W8nIQkJEPawI6goIAQIqCCgiILgoKAiwyYwCKJRBtFRGWZUXIYRFXEJCCiisuqMoPKKGFQEAdkDIggysu+LJGQhS6fePy5ZOtUBY9Lp7uT3eZ48dOpWVZ/0jHBy76lzHZZlWYiIiIhIgQK8HYCIiIiIr1PCJCIiInIJSphERERELkEJk4iIiMglKGESERERuQQlTCIiIiKXoIRJRERE5BKUMImIiIhcgt8nTJZlkZiYiPpvioiIiKf4fcJ07tw5IiIiOHfunLdDERERkVLK7xMmEREpeZMnQ7165mvFCtexvXtzxx55xH7tHXfkjuc3e3bu2CefuI6dO5c7NnCg/dphw3LHT592HVuyJHdsxgz7tY0bm7HbbrOP/e1vudfu2uU6tnZt7tjEifZr27Y1Y23b2scmTsy9du1a17Fdu3LH/vY3+7W33WbGGje2j82YkXvtkiWuY6dP544NG2a/duDA3PH88xCffJI7Nnu2/drssTvusI898kju+N69rmMrVuSOTZ5sv7ZlSzPWsaN9bMKE3Gs3bbKPF6cgz97ec2JjY4mNjcXpdHo7FBGRMicxEQ4fNq/T0lzHnM7csd9+s1978mTueH7JybljKSmuY5aVO3bqlP3a06dzx7OyXMdSU3PHkpLs1x4+DOnpULOmfey333Kvzcx0HUtLyx1LTLRfe+xYwT/rxT7DzMyLf4YnTpjx4GD7WFJS7rWpqa5jWVm5Y/mTSjCfa/Z4/kqXlJTcseRk+7XZY/Xr28fyfob5/9m+1Gd49KiJKzTUPpaQkHtterp9vDj5bcIUExNDTEwMiYmJREREeDscEZEypVIlqFvXvA4JcR0LDMwdq1LFfm2NGrnj+YWH546FhbmOORy5Y9Wr26+tVi13PCDf+kn58rljFSrYr61bt+CEqUqV3GuD8v2rGRKSO1apkv3aWrVc/8zrYp9hUNDFP8OaNc24u4SpQoXca8uXdx0LCMgdq1bNfm316rnjDofrWFhY7lh4uP3a7LEaNexjeT/DwEDXsUt9hrVrm3PcfYYREbnXuvssipPD8vNq6eyEKSEhgUruPmkRERGRIlINk4iIiMgl+O2SnCelp6eTmX+h2k8FBQUR7Ol5ShERkVJOCVM+6enp/PTTT2Tlrxj0UwEBATRv3lxJk4gUm4yMDE65q7oW8RHVq1enXLlyxXpPJUz5ZGZmkpWVxWWXXUb5/NVyfiY1NZV9+/Zx+vRpQkJCCAkJIdxdpZ6ISCGcOnWKGe6ezRfxESNHjqR27drFek+/TZg83VagfPnyhOV/RMNPLVmyhOTkZCpVqkS/fv2UNIlIkVSvXp2RI0d6OwyRAlV39xhlEfltwqS2Ar9feHg4GRkZJCYmkpaWpoRJRIqkXLlyxf7bu4iv89uESX6/7OW4dE939RIRKU2ysiAjw3RwzNuBJ/v1xY752vkF3SMjwzSgSkuzd+X0dzVqwGWXFdvtlDCJiIj/sSw4c8a0gf7tN9PeOu/XuXP2Y3m/kpNNguB0uv6ZmZmbRGRkePunlKIYMcL9Pjh/kBImERHxLcnJZsOxQ4dMQnTkiPkz/2vNmksJUsIkIiLekZ4OP/1kdk3dvBm2bYM9e+D4cW9HJmKjhElEREpGYiKsXAnffAOrVpkESbNEvqFcObOBXf4N5PxZMfcfVMIkIiKFNnntZCavnQzAnLvmcNNlN+WM7f1tL53e6wSWRZ+K1/Lm/mYmSdqwAZxO7ugPmzsDneHQZNf7zm4F/7jZvH5jKdy1M3fsXDA0fdi8vnEfzP3kwkDlylCxIsNuTiSuVgoEBLB1501UK1/V7ERboQJLKhxhVOBSCAjg6Sq9GVn7TyZJCAyEoCAabxlKupXJNRUa82XbKWa315AQCA7mb1smMX//54CDr2/5kKsiGuckFmtPbqHvdzEAxFw9mHEtY3KTDoeDtp/ezrHUk9QKq8HG3ktzfxiHg4nxbxK7430APr5lBu1rtc0Z23V2D10/7wtA/yv78HKHZ3PGAG77vB/bT+8kODCYX4dsdhmbsf19nlv/MgBv3zyZP13eI+dtT58/Q9SHNwBwa8MuvPend0xicWG34oGfDOS7fd8BsDNmJxVDKuZc+8nOTxi9dDQAL9z8AkNbDXX5367e5HoAtKndhs/6f+Yy9sgXj7Do50UArBq2ikZVGuWMrdi3gkGfDAJgbPuxjG0/1uXaltNacib1DJdVvozv//K9y9iEFROYuXkmAJ/++VOi60TjKX6bMHm6D1NxSUpKYsiQIbz22ms0aNAAgA0bNjB37lxat27N6tWrGTduHI0aNXJ7fWHOFREpKYlpiRw+dxiAtMy03IF9+3DOn8rhdDP225rF8Mlil2tPhsHhAvZKTy6XO5ZSrRK0agx16kDt2li1q3I4yCQCp7pcB1M+hsjInJmE0/Pv4PDuzwHImvMhhNfIuW/qTx9z+D8LIQuSoltA+7td3vfwhjOkO9OpGVwf2rd3Gfttp8XhFLNMmFm3NtRsnDOW5tjP4ZRj5jMpHwgNG7pceyz9jBkPDIS6dV0/wx1wOPmouU/lClCrVs5YpuNUzthvjjTzxFceJ9J/43DyUYIDg6FqVZexpKAsDicdMT93cADk2Zg+KzAtZ+x0RiKEhrpceyrlVM7/rhaWy1hKRkrOWHJ6Mvllj9WPqG8b++38bznjTsv13+20zLScscS0RNu1R5OOcirlFKFBobaxhLSEnGvTnZ6drfTbhKlE+jBlZcHp04W7plq1nEx91qxZ7N+/n08++YRXX30VgLS0NPr27cu6deuIjIykSZMmDBs2jBUrVthuVZhzRURKUqWQStStaBKAkJQ0iI2FefNgzRoCK0Pdv5jzqqTar62RAnXz/rvYuDFER0ObNoRHHqXuyYUQGEjYjDeh6V05pznSzlE3dh4A1etcDvVd/2GuFlYtJ6YAh+ve8uXLlc8ZqxBcwRZT3Yp1TcIUXtM2ViW0Ss61QQGu/2yGBIbkjFUKsWeBtSrUcvkzL5fPMDDEZSwoIChnrEpoFdu1NcNrUrdiXZMw5VMhuELOteXLue5YEeAIyBmrFlbNdm31sOo54w5cl+fCyoXljIUH2/v5ZY/VCKthG8v7GQY6Al3GQoIu/hnWrlCbkMAQt59hREhEzrXuPovi5LAsy7r0ab4rO2FKSEigUqUCfmUphJSUFHbu3EnTpk0JS06Gmvb/eC7qxAnbbwIOh4O9e/dy2WWXERcXx2OPPca2bdsAcDqdhIeHs3//fiIjI12uK8y5F/tZ9u3bx9mzZzl37hz33XcfVfP9NiIi8ofEx5tEae5cSHWTGbkTHGxmcLp2hQ4doE0bqGJPCER8jd/OMPmrffv2uSQsgYGBVKxYkZ9++smWBBXmXBGREpGeDosWwVtvwfffX/r8gAAze9S1K9x8M9xwA5SSbaekbFHCVMJOnTpFaL4149DQUM6ePVukc0VEPOroUdMEcPp08/piqlaFe+6Bnj3hxhtNUbaIn1PCVMIiIiLIvwqalJTkdqPAwpwrIuIRe/bAhAmwYMHFt84ICoK77oLBg6Fbt2J/pFvE25QwXUy1aqYmqbDXXMTVV1/NzJkzc75PS0vj3LlzNMz3ZEVhzxURKVaHD8Pzz8M775htQwpSqxaMGgUjR4I25JVSTAnTxQQE2Aq4i6pz586cOHGCQ4cOUa9ePb777jvatWuXkwQtX76cGjVqEBUVdclzRUSK3enT8NJL8OabcP58wed17AgPPwx9+mg2ScoEJUweNH/+fFauXAnAU089RefOnXnooYd4//33efHFF7n++uv57rvvmDt3bs41sbGxtGvXjqioKIKCgi56rohIsUlKgilT4OWXTUdud8qXh4EDISYGWrUq2fhEvExtBfJxaSvg509yqK2AiFxSVhZ8+CGMG1dwMXdoKIweDU88ccmyA5HSKuDSp3jekiVLuOqqq7jyyit55513vB2OiEjZsHYtXH89DB3qPlkKCjL1Sf/7n1mmU7IkZZjXl+QyMzMZO3Ys3377LZUqVaJNmzbcddddmgUREfGUw4fhySdNw0l3HA7o3988HXfFFSUbm4iP8voM0/r162nevDl169alYsWK9OzZk2XLlnk7LBGR0icrC6ZOhaZNC06WuneHLVvMuJIlkRxFTphWrlxJr169qFOnDg6Hg8WLF9vOmTp1Ko0aNSI0NJTo6GhWrVqVM3bkyBHq5tmQsF69ehw+fLioYYmISF47dkCnTqZg+9w5+3iTJvB//wdffglRUSUfn4iPK3LClJycTFRUFG+99Zbb8YULFzJmzBjGjx/Pli1b6NSpEz169ODAgQMAtsaMYPZeK0haWhqJiYkuXyIiUoC0NLO01ro1rFljH4+IgMmT4ccfTWduEXGryAlTjx49eOGFF7jrrrvcjk+ePJnhw4dz//3307RpU6ZMmUL9+vWZNm0aAHXr1nWZUTp06BC1L9L8bOLEiUREROR81c+3W7WIiFywdq3Z3PbZZ80ecPkNGwa7d8Ojj6qXksgleLSGKT09nU2bNtGtWzeX4926dWPNhd90rr32WrZv387hw4c5d+4cX3zxBd27dy/wnuPGjSMhISHn6+DBg578EURE/E9iomkqecMNZikuv8svh+XLYdYsqFmz5OMT8UMefUru1KlTOJ1OIiMjXY5HRkZy7NgxE0BQEK+++ipdunQhKyuLJ554gmoXeXQ1JCSEkJAQT4YtIuK/liyBBx+EQ4fsY4GB8Nhj8Mwz4Od95kRKWom0Fchfk2RZlsuxO+64gzvuuKNQ94yNjSU2NhbnxfY4EhEpK86cMbNK8+e7H2/TxuwL17p1ycYlUkp4NGGqXr06gYGBObNJ2U6cOGGbdSqsmJgYYmJicjp9F7fU1NRiv2dJKw0/g4j8DsuXm+aT7p4wLl8ennsOxowxjShF5A/x6H89wcHBREdHExcXR58+fXKOx8XFceeddxbp3p6aYQoKCiIgIIB9+/YV6329xbIszcKJlFapqWZLk9dfdz9+yy0wfTo0blyycYmUQkVOmJKSktizZ0/O93v37iU+Pp6qVavSoEEDxo4dy+DBg2nbti3t27dnxowZHDhwgFGjRhXpfT01wxQcHEzz5s3JzMwkISGBJUuWEB4e7rd1U06nk8zMTG+HISLFLT7ebITrrqi7ShV47TW47z7TtVtEiqzICdPGjRvp0qVLzvdjx44FYMiQIcyePZt+/fpx+vRpnnvuOY4ePco111zDF198QcOGDYv61h4THBxMcHAw58+fJzk5mYyMDL9NmLKlpaV5OwQRKQ5OJ7z6KvzjH5CRYR+/9VZ47z3I0xBYRIrOYbnrHOkH8i7J7d69m4SEBCpVqlSs75GcnMzChQtLTXPMSpUq0a9fP8LDw70dioj8Efv3m1mjlSvtY6GhZoPchx+GAK/veiVS6vhtwpQte0nOEwkTmKSptMzOhISEKFkS8UeWBXPmmGTI3S9wrVqZvd+aNSv52ETKCD0ycQnh4eFKMkTEe86cgVGj4OOP7WMOBzz5pNn6RJ26RTxKCZOIiK9avhyGDIEjR+xjDRvChx+aDXVFxOP8dqE7NjaWZs2a0a5dO2+HIiJSvFJTTd+kW291nywNGQLbtilZEilBqmESEfElF2sXULUqzJgBd99d8nGJlHF+O8MkIlKqOJ3mKbdrr3WfLHXrBj/+qGRJxEtUwyQi4m2XahcwaRLExKhdgIgX+e1/faphEhG/Z1mmcLtlS/fJUuvWsGkTPPKIkiURL1MNk4iIN1yqXcBTT8Gzz6pdgIiP0K8sIiLFJDXV9Jb8/PNLnBgXBy1auE+WLrvMzDb9619KlkR8iBImEZFicPo0XHcdxMbCsGHuuwGQmgp//asp4HZ3wtChsHUrdOzo6XBFpJD8NmFSDZOI+JKqVaFxY/M6ORk2b853wpYt0LYtvPGG+4v/8x+zaa5KC0R8kmqYRESKyenTMGgQvPIKNG9+4aDTCS+/DE8/DRkZ9ou6d4dZs6BOnRKNVUQKRwmTiMgf8N13ULs2NGlykZMOHTIZ1Hff2cdCQ00iFRNjirxFxKf57ZKciIg3ZGTAP/8JXbrAn/8MaWkFnPjppxAV5T5ZatPGrNk9/LCSJRE/oYRJRKQQMjJMuZFlmbKkd9/Nd8L586ZvUu/epnVAXgEB8Pe/w9q10LRpicUsIkWnTt8iIoUQFgbz55sH2caPhwceyDO4fTv072/+zK9hQ5gzR0/AifgpJUwiIheRlGRmkypWzD3WqhXs2wfVq184YFmmn8Djj7tfo+vb12yaW7lySYQsIh7gt0tyaisgIp62ebMpN3roIftYTrJ04gT06mWW4fInS6GhMH06LFyoZEnEz+kpORERN1JSzCraqVPm+w8/NA+8uVi2DIYMgePH7TeIioJ586BZM4/HKiKe57czTCIinhQWBq+/bl63awfXX59nMC0Nxo6F225znyw9+iisW6dkSaQUUQ2TiEgBBgyAwEDo0yfPtm67d5vCblsrbyAyEmbPNomUiJQqmmESkTIvLc1MCr32mn2sX788ydIHH+T2UMrv9tth2zYlSyKllGaYRKRMS0uDDh1MDlSuHNx4o8mJXCQkmMrvefPsNwgJMXuhqGO3SKmmGSYRKdNCQuDmm83rgADYuTPfCWvWmD4C7pKlpk1h/Xp17BYpA5QwiUiZ9+KLMHCgyX0GDrxwMDMTJkyATp1M06X87r8fNmyAli1LMlQR8RK1FRCRMmX1anA6oXPni5y0b5/pIbB6tX0sIsI0obz3Xk+FKCI+yG9nmNS4UkQKw+k0E0adO5tNc7P7K9ksWGB6KLlLljp1MoXdSpZEyhy/TZhiYmLYsWMHGzZs8HYoIuIHHA6TA2VlwdGjMGVKvhOSk+EvfzEtAxITXccCA+H55+Hbb6FBgxKLWUR8h56SE5EyISAA3n/fPAH34INm49wc8fFm2mnXLvuFjRvD3Ln5OleKSFmjhElESqXkZDNRVLt27rHatU3fyZyNdLOy4M034YknID3dfpP77jPjqo8UKfP8dklORKQgW7dC27Zwzz3mYbe8cpKlY8egZ08YM8aeLFWsCHPmmCkpJUsighImESllnE6zuvbzz6aF0osvujlpyRJo0cJsnptf27awZUue/gIiIkqYRKSUCQyE994zf7ZubZKnHKmppiN3r17uH5N77DFTGX755X/ovRPTEi99koj4JSVMIuL38neTu/56+PJLWLsWrrrqwsHsdbqpU+03qF0b4uLMFic5G8cV5v0tnv/ueVpMa8GhxEOF/wFExOcpYRIRv5Webuq1H37YPnbLLWbbE7KyzK66114LO3bYT7zzTtNb6ZZb/nAcr659ladXPM2BhAPcNuc2UjJS/vC9RMQ3+UTC1KdPH6pUqcI999zj7VBExE9YFtx6K7z8spk0WrTIzUknTsDtt8PYsfbC7vLlYfp0c2H16kWKZXDLwVxexSzjDW01lLByYUW6n4j4Hp9ImEaPHs0HH3zg7TBExI84HDB4sHldrhwcP57vhG+/NZvmfvml/eI2bWDzZhg5slg2zY2sEMmyQcuYe9dcHu/weJHvJyK+xyf6MHXp0oUVK1Z4OwwR8TPDh5tek/37mxwIMI/JPfec6cztbqvMv/0NXnjhD9UqZTuVcooqoVUIDAjMOXZ51cu5vOofKxYXEd9X6BmmlStX0qtXL+rUqYPD4WDx4sW2c6ZOnUqjRo0IDQ0lOjqaVatWFUuwIlJ2/fCD2eYtL4fDLMnlJEuHD0PXriZhyp8s1aoFy5fDpElFSpZ+Of0L7Wa245Glj+Dne5eLSCEUOmFKTk4mKiqKt956y+34woULGTNmDOPHj2fLli106tSJHj16cODAgSIHKyJlj2XBv/4FHTuard7c1W0DphapZUv47jv7WPfu5im5rl2LFEtKRgo3vX8T+87uY9rGaby+7vUi3U9E/EehE6YePXrwwgsvcNddd7kdnzx5MsOHD+f++++nadOmTJkyhfr16zNt2jQA3njjDVq1akWrVq1Id7cVwSWkpaWRmJjo8iUipZfDAYcOmZW21FSYPDnfCcnJphbprrvgzBnXsaAgeOkl+OILqFmzyLGElQvjpVteAqBlZEvubX5vke8pIv6hWGuY0tPT2bRpE0899ZTL8W7durFmzRrAFHiPHj36D7/HxIkTmTBhQpHiFBH/8uqrpp/knXfC00/nGdi0CQYMMBvE5dewoVnDK+ZNcwe1HES5gHJ0v6I7lUMrF+u9RcR3FetTcqdOncLpdBIZGelyPDIykmPHjhV4Xffu3enbty9ffPEF9erVY8OGDQWeO27cOBISEnK+Dh48WGzxi4j3paba85/y5WH9elOaFBSE6a00aRK0b+8+Werb12xvUgzJ0t7f9tqO9bumn5IlkTLGI0/JOfI9pmtZlu1YXsvc7edUgJCQEEJCQoiNjSU2Nhan0/mH4xQR37J9u9nKJCkJ4uOhcp6cJCTkwotDh+C++0zbgPzCw+Gtt2DIkCK3C8iysnhq+VO8tf4tlt+3nA71OxTpfiLi34p1hql69eoEBgbaZpNOnDhhm3UqqpiYGHbs2HHR2SgR8S+PPgo//QT798Nf/+rmhE8+MYXd7pKldu1MljV0aLH0Vpq5aSYvr3mZ1MxU/jTvT5xKcbP3nIiUGcWaMAUHBxMdHU1cXJzL8bi4ODp00G9nInJx77wDERHQogU8+WSegfPn4aGH4O674bffXC9yOGD8eFPkdMUVxRbL0FZD6dqoKwGOACZ2nUj1sKJ1AxcR/1boJbmkpCT27NmT8/3evXuJj4+natWqNGjQgLFjxzJ48GDatm1L+/btmTFjBgcOHGDUqFHFGriW5ET8n9MJgbm9H2nYEL7+Gpo3h9DQCwd//hn69TP7veVXvz7MmQOdOxd7bCFBISzqt4i1h9bS7fJuxX5/EfEvDquQnddWrFhBly5dbMeHDBnC7NmzAdO4ctKkSRw9epRrrrmG1157jc4e+AsNIDExkYiICBISEqhUqZJH3kNEildGBjzzjHnIbelSCChorvv9983MUoqbzWzvvRfefhuqVCmWmPaf3U9EaISKuUXErUInTL4i7wzT7t27lTCJ+JG77zblSGDaJD3xRL4Tzp2DmBj48EP7xWFh8OabMGxYsdQqAWw7vo3b5tzGldWuZNmgZYQGhV76IhEpU3xi890/QkXfIv7r4YdNrhMU5LokB8C6dWbTXHfJ0jXXwMaNpuV3MSVLmVmZ3P3R3RxNOsrK/Sv5+9d/L5b7ikjp4rcJk4j4ry5dYMoUU6f92GMXDjqdZlPcG26AX3+1X/TAA6YZU9OmxRpLUEAQ8+6aR3i5cK6tey1/76SESUTs/HZJLptqmER828aNZnu3nMTInf37YdAg+P57+1ilSjBzpqlZ8qB1h9ZxTc1rCA8O9+j7iIh/8tsZptjYWJo1a0a7du28HYqIFGDKFNOM+/HHocD+tAsWQFSU+2SpQwfTW6kYkyXLsli1f5Xt+HX1rlOyJCIF8tuESTVMIv4hM9P8OXVqvoHERNORu39/SEhwHQsIgGefNVNTjRoVWyzOLCejloyi8+zOzNoyq9juKyKln5bkRMRjLAt69TKNKJ97DsqVuzCwbp3ZNNddrVKjRqa3kgea3f53x3+55+N7AFO79Msjv3BZ5cuK/X1EpPTx2xkmEfEt589D/glfhwM+/RQmTryQLGVlwSuvQMeO7pOlQYPMEpyHdga4q+ldjL52NEEBQcy+c7aSJRH53fx2hkl9mER8x86dZtPcvXtNvtO4sZuTTp40S3BLl9rHKlWCadPMrJOHZVlZbD22lda1W3v8vUSk9PDbhCmbluREvG/kSPMgG8CNN5q9cV3aJK1YAQMHwpEj9otvuMEswV12WbHHtevULgCuqn5Vsd9bRMoWLcmJSJG9+qrZ97Z5c9OEOydZysyEp5+Grl3tyZLDAf/4h0mmPJAsrTu0jhtm3UD3Od05cs5NoiYiUgiaYRKRQktLg5AQ12N79kCdOmbnEsDUKA0cCD/8YL9BZCTMnWsSKQ+wLItO73Vi9cHVAAxsMZA5d83xyHuJSNmgGSYR+d0yM82muW3aQHKy69gVV1xIlizLbGvSqpX7ZOnWW2HrVo8lSwAOh4OP+37MZZUvo8tlXZh6e/6eBiIiheO3M0wq+hYpeQ8+CG+/bV4PHw7vvJPvhLNn4aGHYP58+8VBQfD882an3YCS+V3tQMIBIsMjCQkKufTJIiIX4bcJUzYtyYmUnF9+gdatTQuBCRPg73/PU6/0/femLcD+/fYLr7jCLMFde61H4sqyspi7bS4DWw4kwKGJcxEpfkHeDkBE/MeVV8L775tapfbtLxzMzDRdKV980fRZym/YMHjjDahQwSMxpTvTGfbpMOb9OI8NRzbw+m2v43B5RE9EpOg0wyQibsXHw+zZ8Npr+VoE5LV/v9naZO1a+1jlyjBjBvTt68kwWXNwDZ3f64zTchLgCGDTyE20qtXKo+8pImWP5q5FxGbmTLjuOnj9dTd7wGX75BNT2O0uWbrxRti2zePJEkCH+h149453KR9UnkX9FilZEhGPUMIkIjZ16kB6unk9f36+lbbz5+Hhh+Huu02Rd15BQfCvf8HXX0P9+iUW75BWQ9gzeg93XHVHib2niJQtfrskp6fkRDzr0UchMNDkP8HBFw7u3g39+pn1uvwuv9xkV+3aeTSuLUe3cDLlJN0u7+bR9xERyctvE6ZsqmESKZr0dLOVSffursctK0/tkmXBe+/B6NH2BkxgNpKbPt3sCedB3+79ljsX3InTcvLNfd9wXb3rPPp+IiLZtCQnUobt3m2eduvZE1audB3LSZbOnDG1SMOH25Ol8uVNwdO8eR5PlgDe3fIu59LPkZKRwourXvT4+4mIZFNbAZEy7JNPYPNm83r4cNi505Qh5VixAhiJMTsAACAASURBVAYPhkOH7Bc3awYffWQ2kCsh797xLkfOHSE8OJwF9ywosfcVEdGSnEgZ5nTCLbfA0aOwYIF56A0w63RPPw2TJpnluPxGjjT9BnI2jis559LOUb5ceYIC9PueiJQcLcmJlCHnzrl+HxgICxfCpk15kqXdu6FDB3jpJXuyVLUqLFpk6pU8nCxlZmXywsoXSExLdDleMaSikiURKXFKmETKAKcTXnjB7FCSf3WtZk0ID8ckR++8Y/Y+2bTJfpOuXeHHH6F3b4/Hm5KRwt0f3c0/v/0nfRb2IS0zzePvKSJyMUqYRMqAF16Af/4TTpww2705nflOSEgwT7qNGAEpKa5j5crBK6/AV1+ZBk0l4Mi5I6w+sBqAVftXseHIhhJ5XxGRgihhEikDRo82fSQDAuCmm/KttG3YAG3amALu/K6+Gtatg8ceMxeXkCuqXsGSAUuIDI9k6cCldGzQscTeW0TEHb8t+lbjSpHCWbPGzCx16nThgGWZwu2nnoKMDPsFDzwAkyd7pbA7W0pGCmHlvPf+IiLZ/DZhyqan5ERc/fgjvPii2Tg3NLSAk06dgmHDYMkS+1iVKjBrVonUKmVbe3AtG49s5JHrHimx9xQRKQw9aiJSiixYAEOHQloaREaazXNt4uLgvvvg2DH7WIcOZnuTBg08HWqOJbuXcO/H95KamUrl0MoMjhpcYu8tIvJ7qYZJpBTJ20Ny5UpITc0zmJZmapG6dbMnSw4HjBtnGlWWYLIEsO34NlIzTaDzt8/Hzye9RaSU0gyTSCnSooUpO9q9G/797zxLcjt2wIABsHWr/aKaNWHOHLj11hKNNdu4juM4cu4Ip1NP837v93Hk7MkiIuI7VMMk4qcyMuDjj6F//zz7vuVnWfD22zB2LJw/bx+/7TazqW6tWh6N9VKcWU4cDgcBDk16i4hv0t9OIn7of/+Djh1h4EBT3O3WyZNw553w0EP2ZCkkxBQ4ffFFiSZLaZlpPPR/D/HL6V9cjgcGBCpZEhGfpr+hRPzQli2wfr15/dhj9i1P+OoraNkSPv/cfvE115jeS6NHX2RqqvglpiVy+7zbmbZxGt3ndOdYkpuicxERH6WEScQP3XMPDB9utjr56iuoWPHCQEaGKd7u3t39U3CPPGIyrRYtSjRegCwri+PJxwE4lnSMnSd3lngMIiJ/lNdrmA4ePMjgwYM5ceIEQUFB/POf/6Rv376/+3rVMElZcPIk1Kjheiw5GbKy8iRL+/ebgqa1a+03qFnT1Cr17OnxWC/mcOJh7lhwB7E9Y7m+3vVejUVEpDC8njAdPXqU48eP06pVK06cOEGbNm3YtWsX4eHhv+t6JUxSmmVlwcsvw3PPmSf+27Ur4MTFi00jyrNn7WM9e5pGlJGRngz1d7MsS0/CiYjf8fqSXO3atWnVqhUANWvWpGrVqpw5c8bLUYn4hlmzzM4lKSlm8shWq5SaapbZ+vSxJ0vlypkeA0uWeCVZWv7rch74/AGyrCyX40qWRMQfFTphWrlyJb169aJOnTo4HA4WL15sO2fq1Kk0atSI0NBQoqOjWbVq1e+698aNG8nKyqJ+/fqFDUukVBoyBK67ztRm9+uXb6uTbdvMlNNbb9kvbNzYbB736KMlWtidbeH2hfSc25MZm2fw2LLH1IxSRPxeoROm5ORkoqKieMvdX9LAwoULGTNmDOPHj2fLli106tSJHj16cODAgYve9/Tp09x3333MmDGjsCGJlFrlysG8efD112Z/uHLlML2VXn8drr0WfvrJflG/frB5M7RtW+LxZitfrjxOywnA3rN7yczK9FosIiLFoUg1TA6Hg0WLFtE7zyad1113HW3atGHatGk5x5o2bUrv3r2ZOHEib7zxBrNmzQJg/fr1BAcHk5aWxq233sqIESMYPPji+0ilpaWRlpaW831iYiL169dXDZP4vR07YMwY+PDDi6ygHTtmapW+/NI+Vr48TJkCI0Z4ZVYpv3c3v8u6w+uYevtUggK0qYCI+LdirWFKT09n06ZNdOvWzeV4t27dWLNmDQCjR48mPj6e+Ph4goODsSyLoUOHcvPNN18yWQKYOHEiEREROV9avpPSYOlSMyEUF2c2z83KcnPSkiWmt5K7ZKlVK9i0CUaO9IlkCWB4m+HM6DVDyZKIlArFmjCdOnUKp9NJZL5fjyMjIznmricMsHr1ahYuXMjixYtp1aoVrVq14scffyzwPcaNG0dCQkLO18GDB4vzRxDxiuhoyJ4gPXgQTp3KM5iaCg8/DL16mf4C+T32GPzwAzRtWiKx5pecnkyfhX346n9feeX9RURKgkd+9cv/FMzFHiPu2LEjWW5/nXYvJCSEkJAQYmNjiY2Nxel0FilWEV9QsyZ88AF8+im88opZXQNg+3b485/d1yrVrg3vv++1TXMBEs4ncNvc2/jh0A/E/S+OFUNX0LaO92qnREQ8pVhnmKpXr05gYKBtNunEiRO2WaeiiomJYceOHWzYsKFY7yviaZmZMHWqacqdV7duEBt7IVmyLJg50zwF5y5ZuvNO85ScF5MlgArBFahdoTZg9oNLTk/2ajwiIp5SrAlTcHAw0dHRxMXFuRyPi4ujQ4cOxflWIn5p3z7o3BliYuCZZwo4KTHRNF0aOdK+aW758jB9OixaBNWrezrcSwoMCGTe3fO4t/m9rBy6khsvu9HbIYmIeEShl+SSkpLYs2dPzvd79+4lPj6eqlWr0qBBA8aOHcvgwYNp27Yt7du3Z8aMGRw4cIBRo0YVa+BakhN/dPKk2fcW4NVX4cEHweW5hY0bTVuAX3+1X9yqFcyfD1dfXSKxFiT/EntoUCgL71noxYhEREqAVUjffvutBdi+hgwZknNObGys1bBhQys4ONhq06aN9d133xX2bX63hIQEC7ASEhI89h4ixWnSJMtq1Miy1q7Nc9DptKyXX7ascuUsyyzIuX498ohlnT/vtZizLd652Oo4q6OVeD7R26GIiJQor+8lV1TaS0582YED0KCB67GsLLNxbs6muYcPm5beX39tv0HlymZ/lD59PB7rpczdNpf7Ft9HlpXFrY1vZcmAJQQHBns7LBGREuH1veT+qNjYWJo1a0a7AncjFfGerCyz5HbFFfDxx65jAQF5kqXFi01vJXfJUvv2EB/vE8kSQOvarYkIiQCgZnhNL0cjIlKyNMMk4gFffgk9epjXERHmgTaXmabkZBg7FtxtBeRwwJNPwnPPXdgLxXesObiGz3d9zotdXyTA4be/b4mIFJoSJhEPsCwYMAAWLIAnnoDnn4fg7NWrzZvN4K5d9gvr1TN7o9x0U0mG61ZmVqa6dIuIXOC3vyJqSU58Sf5fOxwOePtts9L20ksXkqWsLHj5Zbj+evfJ0j33wNatPpEsJZxP4NYPb+W1ta95OxQREZ+gGSaRItq1y+yHO306tGhRwEnHj8PgwWazuPzCw+HNN80mcj6wD9z5zPO0f7c98cfiAZh711wGtBjg5ahERLzLb2eYRHzB2rXQpo35s39/SElxc9Ly5RAV5T5ZatsWtmwxGZcPJEtg+ir1vqo3ANXDqnNF1Su8HJGIiPepQEGkCFq3hiuvNCtpTqeZSGrU6MJgZqZp5z1xovs1u6eeggkTfK6wG+DpG5/GwqL/Nf25qvpV3g5HRMTr/HZJLm+n7927d2tJTrxm506zB9ykSRAWduHgwYNmymn1avsFderA3Lk+UauULTUjlfLlyl/6RBGRMspvE6ZsqmGSkpKZCVOmwPDhUKXKRU786CN44AE4e9Y+1rMnzJ4NNWp4KsxCm7ttLuO+HseKoStoXKWxt8MREfFJqmES+R0OHYKbb4a//Q1GjLCvsAFw7pypRerXz54sBQWZTpaff+5TydKC7QsYtGgQBxMP0u3DbpxOOe3tkEREfJISJpHf6aefzJ+LFpk6bRfr15uCptmz7Rc2amSW5saONW2+fUi3y7vRrEaznNeVQyt7OSIREd/kW397i/ioevXg3XehYUNYudI8GQeYSu8XX4QOHeB//7Nf2L+/aVR57bUlGu/vVbV8VZYNWsar3V4ltmcsgQGB3g5JRMQn+W0Nk4q+xZN27TL7wAXmyx/On4fQ0AvfHDgAgwbBqlX2G1SsCFOnwsCBPtMuACA5PZngwGDKBfrek3kiIr7Mb2eYYmJi2LFjBxs2bPB2KFKKWJbpIdmyJfz73/bxnGTpo4/MSe6SpexNcwcN8qlk6WTySbq834Xhnw0ny8rydjgiIn7FbxMmEU/48UcYMwbS000LpY0b852QkgIjR5rC7oQE17GAAHPRypXQ2LeeNnNmObn1w1vZcGQDH277kGdXPOvtkERE/IoSJpE8WraEf/zDvB49Ot9WJzt2mFqkmTPtF2YXNz37rHkizscEBgTyzI3PEOAIoE7FOvRt1tfbIYmI+BW/rWHKpj5MUhRZWfYH1zIzzVYnnTpdOGBZ8N578PDDkJpqv8mAAaZeKSLC4/EW1fwf59OhfgcaVm7o7VBERPyKZpikzNqzB66/Hv7v/1yPBwXlSZYSEkwt0vDh9mQpPBzef9907fbBZOnouaO2Y/1b9FeyJCLyB/htwhQbG0uzZs1o166dt0MRP7Rrl2mbtGEDDB0KR+25hemd1KoVzJtnH4uKgk2b4L77PB3qH/L2xrdp/EZjvv71a2+HIiJSKmhJTsoky4LeveGzz8zmuYsWQfPmFwYzM+GFF+D5582aXX4PPWS6duc8MudbPtv1GXcuuBOAisEViR8Vry1PRESKyG9nmESKwuEwjSgffdT0lcxJlvbuhc6dYcIEe7IUEQH/+Y/ZaddHkyWAnlf25I6r7gDgwbYP0qhyIy9HJCLi/zTDJKWe0wmvvAJ9+kCTJhc5cc4cM3t07px9rFMnM96ggcfiLE4pGSl8+vOn9G/R39uhiIiUCkqYpFQ7cQL+/Gf49luIjoY1ayA4ON9JCQkmUXJXqxQYCM89B08+aW/77SPOnj9LZlYm1cOqezsUEZFSS0tyUqqFh8ORI+b15s0mcXKxdm3Bhd2XX24yrL//3WeTpcOJh+n0Xidun3c7SelJ3g5HRKTUUsIkpVp4OMyfb3Kfb7+F7t0vDGRlmb1POnWCffvsFw4dClu2+OymuQCWZXHvf+5l+4ntrD+8nlFLRnk7JBGRUktLclKq7NgB9eubvW/zyszM04D7+HHTDuCrr+w3qFwZpk+He+/1eKzF4cfjP9LpvU5ULV+VZYOWcWW1K70dkohIqaQZJikVLAumTTN1Sg8/bB/PSZa+/toswblLljp3hq1b/SZZAmgR2YJlg5axZvgaJUsiIh7ktwmTGldKXkePmrrs8+fhgw9g8eJ8J2RkmFqkW2+FY8dcxwICzB5w33zj80/BbTm6xXbsunrXUatCLS9EIyJSdvhtwhQTE8OOHTvYsGGDt0MRH1CnjplhAjPDdNtteQZ/+QU6dICJE81UVF61a5tZp2ee8dnCbjD1SpNWT6LNjDa8se4Nb4cjIlLmqIZJ/FJmppkYyr9x7ubN0KbNhW+yN80dPRqSk+036dHD7AVXo4bH4y2q7w98T6f3zAZ3DhxsGLGB6DrRXo5KRKTs8NsZJim79u41D7e9/rp9LCdZ+u03U4s0fLg9WSpXDl5+GZYs8YtkCaBjg46M7zQegBdufoE2tdtc4goRESlOmmESv3LypNn7LSHB5D3r1plNdF2sWAGDB8OhQ/YbNGli+gy08b+Ew7IsM9PUsJO3QxERKXM0wyR+pUYNuP9+87p+/XzbvaWnw7hxcPPN7pOlkSPzrdn5rhPJJ/jpxE8uxxwOh5IlEREvCbr0KSK+5V//Mg0pH3sMciYVf/3V7IHi7iGAqlXhnXfMZnJ+4NfffqX7nO4kpSexdvhaLqt8mbdDEhEp8zTDJD4rK8tsmvvNN67Hg4NhwoQ8ydJHH5l1OXfJUteu8OOPfpMsATz21WPsObOHY0nHGP7ZcG+HIyIiaIZJfFRiItxzD8TFmZYBW7dC9fx7y6amwqOPms7c+ZUrZ9oIPPqo/VE6Hzez10x2ntxJgCOA2XfO9nY4IiKCDyRM586d4+abbyYjIwOn08no0aMZMWKEt8MSL6tQIbdl0tGj8OWXMGhQnhN27oR+/czsUX5NmsCCBW6qwf1D9bDqxA2OIzw4nKrlq3o7HBERwQeeknM6naSlpREWFkZKSgrXXHMNGzZsoFq1ar/rej0lV3odPWoaUE6ebFbWAJNFzZhhZo5SU+0XDR4MU6eajMtPfLbrM3pc0YNygeW8HYqIiBTA62sVgYGBhIWFAXD+/HmcTid+3ulA/oCff4YDB1yP1a4N8fF5kqVTp0wt0qhR9mQpLAxmzzb7ovhJsmRZFv/45h/cueBOHljygP5/LyLiwwqdMK1cuZJevXpRp04dHA4Hi22bdsHUqVNp1KgRoaGhREdHs2rVqove8+zZs0RFRVGvXj2eeOIJqtuKVaS0sizzAFt0NAwYYDp45+VwXHixfDm0bAmffmq/ScuWsGkTDBni8XiL08+nfublNS8D8F78e8T9GufliEREpCCFTpiSk5OJiorirbfecju+cOFCxowZw/jx49myZQudOnWiR48eHMg/fZBH5cqV2bp1K3v37mXevHkcP368sGGJn0pOhhdegJQUWL3arKa5SEuDxx83m+YePWq/QUwM/PADXH11icRbnJrWaMrcu+YS6AjkjdveoNvl3bwdkoiIFKBINUwOh4NFixbRu3fvnGPXXXcdbdq0YVr2TqhA06ZN6d27NxMnTuSNN95g1qxZAKxfv57g4GCXez744IPcfPPN9O3b1+17pqWlkZaWlvN9YmIi9evXVw2TH1uzBjp3hhEj4NVXzeoaYNbp+vc363L51ahh9om7/fYSjdUTfv3tVxpXaeztMERE5CKKtYYpPT2dTZs20a2b62/K3bp1Y82aNQCMHj2a+Ph44uPjCQ4O5vjx4yQmJgIm+Vm5ciVXXXVVge8xceJEIiIicr7q169fnD+CeFhmJpw/73qsQwfYsQOmTbuQLFmWaRXQpo37ZOm222DbNr9Llg4mHGTpL0ttx5UsiYj4vmJNmE6dOoXT6SQyMtLleGRkJMeOHXN7zaFDh+jcuTNRUVF07NiRhx9+mJYtWxb4HuPGjSMhISHn6+DBg8X5I4gH7d8PN91kHnDLr0mTCy/OnoW+fd0XdgcHw5Qp8H//B7VqeTrcYrXj5A46zOpA74W9WbFvhbfDERGRQvJIHyZHTqWuYVmW7Vi26Oho4t3NIhQgJCSEkJAQYmNjiY2Nxel0FilWKRnnz5uZpCNHTK1S9+6QZyXXWLfObG+yb5/9Bs2amU1zL5JM+7LpG6dzKNHsb/f4V4+zYcSGAv+bEBER31OsM0zVq1cnMDDQNpt04sQJ26xTUcXExLBjxw42uNsOQ3xOaCg884x5fdll4PJ/h6wsePll6NjRfbL08MOwcaPfJksAr3R7hduvvJ3o2tF8MfALJUsiIn6mWGeYgoODiY6OJi4ujj559u6Ki4vjzjvvLM63Ej80YoRZZRs6FCIiLhw8ccIcWGqv7aFqVdNbqVevkgvSQ8oFluOjvh/hzHJSMaSit8MREZFCKnTClJSUxJ49e3K+37t3L/Hx8VStWpUGDRowduxYBg8eTNu2bWnfvj0zZszgwIEDjBo1qlgD15Kc77IseOMNqFgR/vKX3OMOB/z1r3lOXLrUJEsnTthv0qkTzJsH9ep5OtxiZ1kW0zdNp2+zvlQLy+1YH1Yu7CJXiYiILyt0W4EVK1bQpUsX2/EhQ4Ywe/ZswDSunDRpEkePHuWaa67htddeo3PnzsUScH7aGsW3ZGSY2qQvvoDy5U0/yaZN8510/jw8+aTJqvJzOGD8eLN+F+T1rQ4LLcvKYsyXY3hz/ZtcX+96lg9eTnhwuLfDEhGRIvL6XnJFpYTJ9zz4ILz9tnk9ZUq+WaXt201vpe3b7RfWqgVz5uTZC8X/HD13lDYz2nAsydTx/afvf7i72d1ejkpERIrK63vJ/VGxsbE0a9aMdu3aeTsUyefVV+Hmm82KW06yZFnw5pvQtq37ZOlPfzK9lfw4WQKoXbE2SwcupWr5qsy+c7aSJRGRUkIzTFIkv/wC586ZHpMFOn4chg1zX9gdGmoyrAcfzLNxnP9LOJ9ARGjEpU8UERG/4LczTOJdlgXvvw+tW8Pdd0NCQgEnLl1q2gG4S5ZatjTtAh56yG+TpT1n9vD6D6/bjitZEhEpXfw2YdKSnHdlZcHMmWbz3H374Pnn852QkQFPPAE9e7p/Cu7RR2H9emjevCTC9YiNRzbS4d0OjFk2hmkbpl36AhER8VtakpM/bP9+iIqCe+6B11+H8OyHwfbuNYXd69bZL6pVy0xN5dtv0B/Fro/l4aUPAxAVGcX6EesJDgy+xFUiIuKP/O+5bfEKpxOSkvI0nAQaNoSffoK6dfOc+N//wvDh7tfoevWCd9+FGjU8Hm9JiLk2hkOJh1h9cDWf/vlTJUsiIqWYZpjkkg4dgsGDTVukZcsgwN1CbkoKPPZYbj+BvIKD4ZVXzBYnflqrVBDLskh3phMSFOLtUERExINUwyQXZVmmDGnFCli+3DzQZhMfb9oFuEuWrrgC1q6FRx7x62TJsiwmrJjA9hOuLREcDoeSJRGRMkAzTHJJ33wDt9xilt7mzoWcpu1ZWfDaazBunCnyzm/AAJNEVfTvvdMynBmM+HwE7299nzoV67DmL2toWLmht8MSEZESpBomuaSbbzaJ0m23QZUqFw4eOWL2gYuLs18QFmaaVA4b5tezStnSnensOLkDMJ28Vx9crYRJRKSM0QyT5LAsmDoVjh1z0yYgr08/NYXdp0/bx6KjTXZ11VUei9MbTiafpOsHXXnmxmfUvVtEpAxSwiSASZb69YOPPzbfL1vm5sn/lBQYOxamT7ffwOEwfZeee84UeZdCmVmZBAVoUlZEpCxS0bcAJt9p3z73+7Vr852wbZuZPXKXLNWtC19/Df/+d6lIln48/iMPfP4AmVmZLseVLImIlF2aYZIcWVmmLOnee81euICZepo+HcaMgbQ0+0V33QUzZkC1aiUZqses2r+KXvN7kZCWwP2t72dGrxk4SkEdloiIFI1+ZS6jfv0Vdu82hdzZAgLggw/ynHT2LIwYAf/5j/0GYWHwxhvwl7+UisLubGnONFIyUgDYenwrSelJVAzx76f8RESk6Px2SU7+uLlzoVUrM5P0668FnLR+vdlZ112y1KYNbNliCr9LUbIEcEvjW/iwz4f0vLIn3wz5RsmSiIgASpjKpGXL4Nw58zV+fL5BpxMmToQbbjC76uY3ZgysWQNNmpREqF7R75p+LOm/hArBFbwdioiI+AglTGVQbCxcfjncd58pP8px8CB07Qp//ztkuhY8U7UqfPaZaVQZUjo6WzuznDzyxSMs/nmxbUx1SyIikpffFn3HxsYSGxuL0+lk9+7dKvouQFYWHD8OtWu7Hj9zxuRAOf7zHxg5En77zX6TG26A+fOhfn2PxlqS0p3pDPjvAP6787+EBIYQNziOTg07eTssERHxUX47wxQTE8OOHTvYsGGDt0PxWUeOmF5KXbpAcrLrWE6ylJRkCrf79rUnSwEB8I9/mI3kSlGyBKZFQGhQKABOy8nhc4e9HJGIiPgyPSVXiv3lL6Y9EpjSo5kz852wfj0MHAh79tgvbtAA5syBTqVz1iXAEcCsO2dxPvM8I9qMoPsV3b0dkoiI+DC/XZLLpj5MBdu92zzQFhEBH35o9oQDTGH3Sy/BM8/Ya5UA/vxnmDYNKlcu0Xg9zbIs1SaJiMgf4rdLcnJpTZqYbd+2bs2TLB05Arfeah6Py58sVaxoGjHNm1fqkqX1h9fT5f0unEk94+1QRETEDylhKgUsyzzt1r+/eZ1X165QvfqFb7780jRg+vZb+02uvx7i42Hw4FLXW+mbvd/Q5f0ufLf/O+6YfwepGaneDklERPyMEqZS4MEH4YEHYMECs5Jmk5EBTz4JPXrAyZOuYwEB8PTTsGoVNG5cIvGWtIYRDXN6KgUFBJHuTPdyRCIi4m+UMJUCOfu+4aZ+e98+6NwZJk2yX1i/Pnz3HUyYAEGlt/7/8qqXs3TgUoZEDeHLQV8SERrh7ZBERMTPqOi7lHj6aVPg3bt3noPz5pnpp8RE+wV33AHvvZevGVPpkGVl4cChAm8RESk2fjvDFBsbS7NmzWjXrp23QylR+/bB7Nn24889lydZSkw0tUgDB9qTpXLlYMoUWLy4VCZLGc4MhiwewvMrn/d2KCIiUopohsmPfPwxjBhh9oBbsaKAFklr1sCgQbB3r33s8sth4UKIjvZ0qF6RZWXxp3l/YumepQBM/9N0RkaP9HJUIiJSGvjtDFNZtGsXJCSY7U7++c98g5mZphapc2f3ydJ998HmzaU2WQLTjPKWxrcAEBoUSs3wml6OSERESgvNMPkRp9O0CahTxzwNF5Fdu7xvn5lVWr3aflFEBLz9tmlGWUY8u+JZujbqqr3hRESk2Chh8lFZWfDrr3DFFa7Hk5MhLCxPq6T582HUKPeF3R07mu1NGjb0eLzekuHMoFxgOW+HISIipZyW5HzQ8ePQsydcdx0cOuQ6Fh5+IVlKTjabxQ0YYE+WAgPh+edNoVMpTpZW7FvBVW9dxc6TO70dioiIlHJKmHzQP/4By5bBmTOm9Mg2B7h9O7RrZ9oC5Ne4MXz/vblJYGCJxOsNK/atoPuc7uw9u5fuc7pzOPGwt0MSEZFSTAmTD3rpJahXDyIj4amn8iy/Ze+B0q4d7HQzq3LffbBli9nmpJSLrh1Ni5otAGgR2YLKoaVr7zsREfEtqmHyAZZl375tyxaoWxdqZj/odfas2f/ko4/sN6hQwRR2Dxzo8Vh9yYnkE0z5YQoTbpqgOiYREfEoJUxeZFmmCeW778Ly5RAaWsCJK1ea//q/KAAAGEtJREFUp+AOHrSPtW5teitdeaUnQ/W6zKxMnFlOQoJCvB2KiIiUQT6zJJeSkkLDhg15/PHHvR1KiRk/3tRtr15tlt5sMjJMLVKXLu6TpUcegbVrS32ylJqRyj0f3cOATwbgzHJ6OxwRESmDfCZhevHFF7nuuuu8HUaJ+vOfIeTChElKimklkGPPHtMW4MUX8w0AVarAokXwxhu5NyilLMvi7o/u5tNdn/LJzk94dNmj3g5JRETKIJ9ImH755Rd+/vlnevbs6e1QSlTLlhAba7Y8mTEDAgLIXadr3RrWr7dfdNNNsHVrvl12Sy+Hw8Ffr/srQQFBVAiuwB1X3eHtkEREpAwqdMK0cuVKevXqRZ06dXA4HCxevNh2ztSpU2nUqBGhoaFER0ezatWqi97z8ccfZ+LEiYUNxa8cPAgTJ9pbBAwfDvfcc+Gb336Dfv1g2DBISnI9MSgI/v1vU+xUv36JxOwrul/Rnbl3zWXFkBU5W5+IiIiUpEInTMnJyURFRfHWW2+5HV+4cCFjxoxh/PjxbNmyhU6dOtGjRw8OHDjg9vxPP/2UJk2a0KRJk9/1/mlpaSQmJrp8+brPPoOoKPj73+GDDwo4adUqc9LHH9vHmjSBH36AJ58s1b2Vsp1JPWM7dm/ze4muU3r3wRMRER9nFQFgLVq0yOXYtddea40aNcrl2NVXX2099dRTlmVZ1uuvv25FRUVZUVFRVlpamvXUU09Z9erVsxo2bGhVq1bNqlSpkjVhwoQC3/OZZ56xANtXQkJCUX4Uj1qwwLLM3JJlNW9uWZmZeQYzMy3r+ectKyAg96S8X/ffb1lJSV6LvaQt2bXEqjSxkvX5rs+9HYqIiEiOIrUVcDgcLFq0iN4X6mnS09MJCwvj448/pk+fPjnn/fWvfyU+Pp7vvvvuovebPXs227dv55VXXinwnLS0NNLS0nK+T0xMpH79+j7fVmD4cDh3DqZPNzXbABw7ZtoFfP21/YIqVWDmTLj77hKN05vWHVrHDbNuwGk5KR9UnjXD19CqVitvhyUiIkJQcd7s1KlTOJ1OIiMjXY5HRkZy7NixYnmPkJAQQnz4yTDLgvh4U7Od19tvmzKknAaVX30FgwfDiRP2m3TpYtbu6tXzeLy+pF3ddtzb/F7mb59Pr6t60bR6U2+HJCIiAhRzwpTNka9ttWVZtmPuDB069He/R2xsLLGxsTidvtOX5+RJ01fpyy9Ne6S2bXPHymU3ok5Ph3/+E15+2V4BHhAAEybAuHFlolYpvwBHALN7z6Zjg46MajuKAIdPPMQpIiJSvG0FqlevTmBgoG026cSJE7ZZp6KKiYlhx44dbNiwoVjvWxTTp8OSJZCZCQMGmNzIxc8/Q/v2MGmSPVmqWxdWrCj1m+bmle5M50Sy6wxbcGAwD7V7SMmSiIj4lGL9Vyk4OJjo6Gji4uJcjsfFxdGhQ4fifCtiY2Np1qwZ7dq1K9b7FsWTT8K110KNGjBlCgQHXxjI3jS3TRvYvNl+4Z/+ZNbxOnUq0Xi96VzaOW6fdzu3fHALZ8+f9XY4IiIiF1Xoou+kpCT27NkDQOvWrZk8eTJdunShatWqNGjQgIULFzJ48GDefvtt2rdvz4wZM5g5cyY//fQTDRs2LPYfwJt7yWVmmrqkvPbvN823a9W6cOD0abj/fnDTr4rgYNNbacwY++67pdw9H93Df3f+F4Dul3fny0FfejkiERGRghU6YVqxYgVdunSxHR8yZAizZ88GTOPKSZMmcfToUa655hpee+01OnfuXCwB5+ethOnDD+H55+H776FmzQJOWr4chgyBI0fsY02bwrx50KpsPgW2+/Ru80RclpMlA5bQoX7xzkCKiIgUpyK1FfCmvEXfu3fvLtGE6bXXYOxY87pnT1O35DJBlJZmapEKao/w0EOm6DsszOOx+rKNRzYSVi6MZjWaeTsUERGRi/LbhCmbN2aYjh83+8CdOAFDh5qWATmdDvbsMdubuKtVql4dZs2CXr1KJE5fsuvULppUa/K7npYUERHxNXoU6Q+IjDRLcvPmwXvv5UmW5s8vuLC7WzfYtq1MJksf/fQRLaa1YOL3pXu/QBERKb38NmEqqafkjhyBRx+FjAzX4926Qf/+F75JSTGF3QMGmHbeeQUHmzW8pUuhdm2PxuqLdp3aRf//9icjK4Px34xn2Z5l3g5JRESk0LQkdxFxcSYpOn3abJz74otuTtq+3SzB7dhhH7v6aliwwGyqW4a99P1LPPX1UwxvPZy3//Q2QQEe6ZcqIiLiMUqYLmL9erjhBtM+oEED+OknqFDhwqBlwdSp8PjjcP68/eJhw+DNNyE8vFhj8keWZbF0z1J6XNFDNUwiIuKXlDBdwksvwQ8/wDvvQLVqFw5m74GyZIn9gvBwUwU+aFCxx+IPUjJS2PvbXprXbO7tUERERIqNapgusCyzM0l+f/sbfPJJnmTpq6/MI3LukqVWrUzBdxlNls6knuGWD27hxtk3suvULm+HIyIiUmz8NmEqzr3kTp+Gu++GLl3+v737D4r6vvM4/lqWLsYTRSDB+CuRtDExKNQFLVRr/EMMTvDMmczYS9CZi600qOPo1CZ12qTJTEydTjIaV61JPJwRUxNTnN6khuMyKvb0Ioeu0aJJzKDEq4CIuoCyyvK9P1Aioll+7PLd7+7zMeNEvsDuy7yT5eX3+9nPV9q5s/PnoqJu7LHk9UorVkgzZ0q33StPkrR0afsddx9+uM95rOrF/3pRB88e1IWrF/TMh8+ozWgzOxIAAAHBJTlJRUXfnhSKi5Oqqtr/2eHkyfbV325312++7z6psFDKyenVc4eTyy2XNa1wmmqba7X72d1KGxaZu5gDAMIPhUntl+N++tP2O5ls2SLNnn3LJwoLpcWL27cOuF1OTvtGTElJvc4fbs41ntPV1qtKHppsdhQAAAKGwnTDpUtSc7M0YsSNA5cvS7/4RftmlLeLiZHWrJGWLIm4m+bequxMmSaPmKyY6Bj/XwwAgIVZdg1ToBd9x8XdUpYOHpR++MM7l6Vx49r3G1i6NKLL0nuH39P0rdOVV5wnX5vP7DgAAAQVZ5hu5fNJr78u/e537b+/XX6+9Oab0j339O15LK6mqUbfX/d9NV9vliQV/nOhFqQtMDkVAADBY9kzTAFXXd3+Nrnf/rZrWYqLa3/73MaNEV+WJGnYoGH68JkPZbfZtWzyMuWl5pkdCQCAoOIMkyTt2CEtWtS+bul2U6ZI27ZJDzzQt6Bh6HjdcT1272Ps3g0ACHuRfYapsbH9Fibz5nUtS3a79Oqr0p49EV+WLrdc1ienPulyPOW+FMoSACAiRG5hOnSofWF3YWHXzz34oLR/v/Sb30jRkX2j2JqmGj2+9XE9uf1J7f5qt9lxAAAwReQWpqIi6euvux5/9tn2DSozM/s/UwjaXLFZ7hq3fIZP+R/ny9vqNTsSAAD9zrKFqc/bCrzxhpSS8u3HsbHta5W2bZOGDAlMyDCwauoqPTPuGY0eMlolz5Ww5xIAICJF9qLvY8ekjIz2S3NFRVIyu1PfibfVq4arDbo/9n6zowAAYArLnmEKiPHjpb1729crUZYkSX8+8WfVNHW+uXBMdAxlCQAQ0SK7MEnSj34U8Qu7b3rr4Fua+8Fc5RTlyOP1mB0HAICQQWGCJMnj9WjtZ2slSe4atwrdheYGAgAghFCYIEkaHDNYJc+VKOGeBL087WUtmbTE7EgAAISMyF70jS7ON5/Xvf90r9kxAAAIKZxhilD1V+r19mdv6/a+TFkCAKAry652drlccrlc8t1+o1z4debSGc3cNlNfXPhCV1uvauWPV5odCQCAkMYluQi07fNtyivOkyQNjx2uyhcqNWQAm3UCAHA3lj3DhN57bsJzqr5cra1Ht6rkuRLKEgAAfnCGKUIZhqGma02KjYk1OwoAACGPRd8R4L3D76n8/8o7HbPZbJQlAAC6icIUxgzD0Kv7XtXC/1ioWdtn6csLX5odCQAAS6IwhbHrbdf1adWnktq3Edh1cpfJiQAAsCbWMIW5Sy2XNK1wmhakLtDyzOVmxwEAwJIoTBHA2+pVTHSM2TEAALAsLsmFkX80/kOL/7pY13zXOh2nLAEA0DchsQ9TdHS0UlJSJEnp6el69913TU5kPV/Uf6GZ22bqzOUzarjaoG3/sk1RNvowAACBEBKFKS4uTm632+wYlnbh6gXVNddJkg6ePai65joNGzTM5FQAAIQHTkGEiaxRWdrx9A4573fqwL8doCwBABBAPS5MZWVlys3N1fDhw2Wz2bRrV9e3qm/YsEFjxozRgAED5HQ6tX///u98TI/HI6fTqSlTpmjfvn09jYQbcsfm6rOFn+n+2PvNjgIAQFjpcWFqbm5Wamqq1q9ff8fP79ixQ8uWLdOqVat05MgRTZ06VTk5Oaqurr7rY54+fVoVFRXatGmT5s+fL4/H09NYEecPB/6gos+Luhy3R9lNSAMAQHjr07YCNptNxcXFmjNnTsexyZMna+LEidq4cWPHsUcffVRz5szR6tWrtW7dOm3ZskWSdOjQITkcjk6PmZOTo9dee03p6el3fE6v1yuv19vxscfj0ahRoyJmW4E2o02//M9f6s3/eVPRUdH6+F8/VvZD2WbHAgAgrAV0DdO1a9dUUVGh7OzOP8Czs7N14MABSdLSpUvldrvldrvlcDh08eLFjgJ09uxZVVZWKjk5+a7PsXr1ag0ZMqTj16hRowL5Rwh5NtnUfL1ZktTa1ip3DYvlAQAItoC+S66+vl4+n09JSUmdjiclJammpuaO33PixAktWrRIUVFRstlsWrt2reLj4+/6HC+99JKWL/92x+qbZ5gihc1mk2uWSw1XGzQjeYZ+5vyZ2ZEAAAh7QdlWwGazdfrYMIwux27KysrSsWPHuv3YMTExiomJkcvlksvlks/n61NWK7JH2bXj6R13/XcKAAACK6CX5BITE2W327ucTaqrq+ty1qmvCgoKVFlZqfLy8oA+bqipulilWUWzVNtU2+k4ZQkAgP4T0MLkcDjkdDpVWlra6XhpaamysrIC+VRyuVwaN26cMjIyAvq4oeRY7TFlbcnS7lO7NWv7LDV6G82OBABAROrxJbmmpiadOnWq4+Oqqiq53W7Fx8dr9OjRWr58ufLy8pSenq7MzExt3rxZ1dXVys/PD2jwgoICFRQUdNx8NxzFDYhTdFT7iK5cvyKP16PYmFiTUwEAEHl6vK3A3r17NX369C7HFyxYoMLCQkntG1euWbNG586dU0pKit566y395Cc/CUjg290sTOG6rUDl+UqtLF2prXO2KmFggtlxAACISH3ah8lMty76/vLLL8OmMH3XAnkAAGAOyxamm8LlDJNhGHp578tqaW3RmhlrzI4DAABuEZRtBdBzBX8t0Mb/bd8dfdigYVqeudzPdwAAgP4S0HfJoffShqV1/P7mQm8AABAaLPuTOdw2rvy58+eqv1Kv5KHJmpcyz+w4AADgFqxhMkmb0aYoGyf4AACwAn5im+DE+ROasHGCDp87bHYUAADQDRSmfna87rim/PsU/f3835VTlKOvG742OxIAAPDDsoXJqrdGeWjoQ3o08VFJ0ojYERrkGGRyIgAA4A9rmEzQcLVBqz5dpd/P+L0Gx1gjMwAAkYzCFGSGYeh623U57A6zowAAgF6y7CU5K2gz2rTsk2Wa/f5sXfddNzsOAADoJcsWJiusYXrh4xe07tA6lXxdouf/8rwsfjIPAICIZdnCVFBQoMrKSpWXl5sd5a6eHf+sYuwxstvsmv7gdG6qCwCARbGGKch2ndwlu82u3LG5ZkcBAAC9RGEKoKZrTWwTAABAGLLsJblQc/jcYT389sP60/E/mR0FAAAEGIUpAE41nNK0wmk613RO84vnq+xMmdmRAABAAFGYAuChoQ9p3mPzJEmTRkzS+PvGm5wIAAAEUrTZAXrL5XLJ5XLJ5/OZHUU2m00bn9yoHyT8QEsmLdE937vH7EgAACCAWPTdC4ZhqOFqgxIGJvTL8wEAAHNxSa6HWttatfAvC5X5XqbON583Ow4AAOgHFKYeWlGyQlvcW/RVw1fKfT9XvjbzLwkCAIDgojD10IqsFRoeO1wOu0MrMlfIHmU3OxIAAAgy1jD1wvG64zrffF7Tx0zvl+cDAADmsuy75PpL9eVqjRo8qtN94FLuSzExEQAA6G9ckvsOf6v+m1I3perXn/7a7CgAAMBEFKa7qG2q1RPbntCllkt647/fUNHnRWZHAgAAJrFsYXK5XBo3bpwyMjKC8vhJg5K0ZsYaSdKM5BmaPXZ2UJ4HAACEPhZ9+/FR5UfKHZsrh90R8McGAADWYNkzTIHma/PpZP3JLsfnjptLWQIAIMJRmCS1tLZo3kfzNPndyTpac9TsOAAAIMRQmCS9vv917azcKY/Xo9z3c9XS2mJ2JAAAEEIoTJJ+9eNfafKIyRr4vYH645N/1IDoAWZHAgAAIYRF3zdcuHJBVZeqlD48PYDpAABAOGCn7xsSBiYoYWCC2TEAAEAI4pIcAACAH5a/JGcYhhobGxUbG9vpfm8AAACBYvnCBAAAEGxckgMAAPCDwgQAAOAHhQkAAMAPChMAAIAfFCYAAAA/KEwAAAB+UJgAAAD8oDABAAD4QWECAADwg8IEAADgR7TZAcxw8/5zAAAgvAXqXrMRWZgaGxs1ZMgQs2MAAIAgu3z5sgYPHtznx4nIm+9G2hkmj8ejUaNG6ZtvvgnIfzToP8zOupiddTE767rT7DjD1Ac2my0i/ycYPHhwRP65wwGzsy5mZ13MzrqCMTsWfQMAAPhBYQIAAPDD/sorr7xidggEn91u1+OPP67o6Ii8CmtpzM66mJ11MTvrCtbsInLRNwAAQE9wSQ4AAMAPChMAAIAfFCYAAAA/KEwAAAB+UJggSYqOjlZaWprS0tK0cOFCs+OgmxobG5WRkaG0tDSNHz9e77zzjtmR0ENPPfWUhg4dqqefftrsKOgG5mVNgXit5F1ykCQlJiaqvr7e7BjoIZ/PJ6/Xq4EDB+rKlStKSUlReXm5EhISzI6GbtqzZ4+ampq0detW7dy50+w48IN5WVMgXis5wwRYmN1u18CBAyVJLS0t8vl84u9A1jJ9+nTFxsaaHQPdxLysKRCvlRQmCyorK1Nubq6GDx8um82mXbt2dfmaDRs2aMyYMRowYICcTqf279//nY/p8XjkdDo1ZcoU7du3L1jRI14wZnfp0iWlpqZq5MiRWrlypRITE4MVP+IFY37oP8zPugIxu76+VlKYLKi5uVmpqalav379HT+/Y8cOLVu2TKtWrdKRI0c0depU5eTkqLq6+q6Pefr0aVVUVGjTpk2aP3++PB5PsOJHtGDMLi4uTkePHlVVVZW2b9+u2traYMWPeMGYH/oP87OuQMyuz6+VBixNklFcXNzp2KRJk4z8/PxOxx555BHjxRdfNAzDMNauXWukpqYaqamphtfr7fKYTzzxhFFeXh680DAMIzizy8/PNz744IPghUaHQM5vz549xty5c4MfGh16M7+bmJe5+jK7m3rzWskZpjBz7do1VVRUKDs7u9Px7OxsHThwQJK0dOlSud1uud1uORwOXbx4UV6vV5J09uxZVVZWKjk5ud+zR7rezK62trbjbKDH41FZWZnGjh3b79nRu/khdHRnfghN3ZldIF4ruatgmKmvr5fP51NSUlKn40lJSaqpqbnj95w4cUKLFi1SVFSUbDab1q5dq/j4+P6Ii1v0ZnZnz57V888/L8MwZBiGFi9erAkTJvRHXNymN/OTpJkzZ+rw4cNqbm7WyJEjVVxcrIyMjGDHxW26Oz/mFXq6M7tAvFZSmMKUzWbr9LFhGF2O3ZSVlaVjx471Ryx0Q09m53Q65Xa7+yMWuqkn85OkkpKSYEdCD/ibH/MKXd81u0C8VnJJLswkJibKbrd3+RttXV1dl/aN0MLsrI35WRvzs67+mh2FKcw4HA45nU6VlpZ2Ol5aWqqsrCyTUqE7mJ21MT9rY37W1V+z45KcBTU1NenUqVMdH1dVVcntdis+Pl6jR4/W8uXLlZeXp/T0dGVmZmrz5s2qrq5Wfn6+iakhMTurY37WxvysKyRm16P31CEk7Nmzx5DU5deCBQs6vsblchkPPPCA4XA4jIkTJxr79u0zLzA6MDtrY37WxvysKxRmx73kAAAA/GANEwAAgB8UJgAAAD8oTAAAAH5QmAAAAPygMAEAAPhBYQIAAPCDwgQAAOAHhQkAAMAPChMAAIAfFCYAAAA/KEwAAAB+UJgAAAD8oDABAAD48f8Yq58psuBLngAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 10.0\n",
    "\n",
    "c_kappa10 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary10 = kappa_boundary_plot ( kappa, c_kappa10 )\n",
    "pBoundary10.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 16.0$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 6 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "kappa = 16.0\n",
    "\n",
    "c_kappa16 = kappa_boundary (kappa)\n",
    "\n",
    "pBoundary16 = kappa_boundary_plot ( kappa, c_kappa16 )\n",
    "pBoundary16.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## overview: upper boundaries for small $d$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_overview_plot ( _kappa, _c_kappa, lineColor=\"red\", lineThickness=1, **plt_params ) :\n",
    "\n",
    "    ptkappa  = line( zip(d, _c_kappa), color=lineColor,  thickness=lineThickness,\n",
    "                    legend_label=r\"$%.0f$\"%_kappa,\n",
    "                    **plt_params )\n",
    "\n",
    "    ptkappa += plot( lambda x: kappa_cU_small(x, _kappa), (x,xMin,.1), \n",
    "                    thickness=lineThickness, linestyle=\":\", color=lineColor,\n",
    "                    **plt_params )\n",
    "\n",
    "    return ptkappa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-5, \n",
    "              ymax = 20, \n",
    "              ticks = [[1e-6,1e-3,1,1e3],[1e-4,1e-2,1]],\n",
    "              axes_labels = [r\"$d$\",r\"$c$\"],\n",
    "                  frame = True,\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 13 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ptkappa  = kappa_overview_plot (  2,  c_kappa02,  lineColor=\"blue\",  **plt_params )\n",
    "ptkappa += kappa_overview_plot (  3,  c_kappa03,  lineColor=\"orange\", **plt_params )\n",
    "ptkappa += kappa_overview_plot (  4,  c_kappa04,  lineColor=\"green\", **plt_params )\n",
    "ptkappa += kappa_overview_plot (  6,  c_kappa06,  lineColor=\"magenta\", **plt_params )\n",
    "ptkappa += kappa_overview_plot ( 10,  c_kappa10,  lineColor=\"red\", **plt_params )\n",
    "ptkappa += kappa_overview_plot ( 16,  c_kappa16,  lineColor=\"pink\", **plt_params )\n",
    "\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"$\\infty$\")\n",
    "\n",
    "ptkappa.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 15 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ptkappa_fill  = polygon(  [ [x,y] for [x,y] in zip(         d,  2*np.arctan(d))   ]\n",
    "                        + [ [x,y] for [x,y] in zip( np.flip(d), 3*np.exp(0*d) ) ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "ptkappa_fill += polygon(  [ [xMin,2], [xMax,2], [xMax,pi], [xMin,pi] ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "\n",
    "( ptkappa_fill + ptkappa ).show( scale=\"loglog\", ymin=1e-6, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 6b"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 18 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ptkappa.set_legend_options(font_size=8)\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "ptkappa_text  = text(\"unsafe\", (.01,  8), fontsize=10,  color=\"black\" )\n",
    "ptkappa_text += text(\"safe\",  (.1, 1e-3), fontsize=10, color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "ptkappa_text += text(\"(b)\", (2e-8, 7), \n",
    "                         fontsize=10, color=\"black\", \n",
    "                         bounding_box=bbox)\n",
    "\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).show( )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d.pdf\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d.png\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 7.\n",
    "## overview: lower boundaries for small $d$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_cL_small_2step (x, kappa) :\n",
    "    factor1 = np.exp( np.log(x) * (1 - 2/(1+kappa)) )\n",
    "    factor2 = np.exp( np.log(kappa) * (1.5 - 1/(1+kappa)) ) \n",
    "    factor3 = np.exp( np.log(1+kappa*(1+kappa)/2) * (-0.5 - 1/(kappa*(1+kappa))) ) \n",
    "    factor4 = np.sqrt(2/(1+kappa))\n",
    "    return factor1 * factor2 * factor3 * factor4"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_2step_overview_plot ( _kappa, _c_kappa, lineColor=\"red\", lineThickness=1, **plt_params ) :\n",
    "\n",
    "    ptkappa  = line( zip(d, _c_kappa), color=lineColor,  thickness=lineThickness,\n",
    "                    legend_label=r\"$%.0f$\"%_kappa,\n",
    "                    **plt_params )\n",
    "\n",
    "#    ptkappa += plot( lambda x: kappa_cU_small(x, _kappa), (x,xMin,.1), \n",
    "#                    thickness=lineThickness, linestyle=\":\", color=lineColor,\n",
    "#                    **plt_params )\n",
    "    ptkappa += plot( lambda x: kappa_cL_small_2step(x, _kappa), (x,xMin,.1), \n",
    "                    thickness=lineThickness, linestyle=\":\", color=lineColor,\n",
    "                    **plt_params )\n",
    "\n",
    "    return ptkappa"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-5, \n",
    "              ymax = 20, \n",
    "              ticks = [[1e-6,1e-3,1,1e3],[1e-4,1e-2,1]],\n",
    "              axes_labels = [r\"$d$\",r\"$c$\"],\n",
    "                  frame = True,\n",
    "             )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 11 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# ptkappa  = kappa_2step_overview_plot (  2,  c_kappa02,  lineColor=\"blue\",  **plt_params )\n",
    "ptkappa  = kappa_2step_overview_plot (  3,  c_kappa03,  lineColor=\"orange\", **plt_params )\n",
    "ptkappa += kappa_2step_overview_plot (  4,  c_kappa04,  lineColor=\"green\", **plt_params )\n",
    "ptkappa += kappa_2step_overview_plot (  6,  c_kappa06,  lineColor=\"magenta\", **plt_params )\n",
    "ptkappa += kappa_2step_overview_plot ( 10,  c_kappa10,  lineColor=\"red\", **plt_params )\n",
    "ptkappa += kappa_2step_overview_plot ( 16,  c_kappa16,  lineColor=\"pink\", **plt_params )\n",
    "\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"$\\infty$\")\n",
    "\n",
    "ptkappa.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 13 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ptkappa_fill  = polygon(  [ [x,y] for [x,y] in zip(         d,  2*np.arctan(d))   ]\n",
    "                        + [ [x,y] for [x,y] in zip( np.flip(d), 3*np.exp(0*d) ) ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "ptkappa_fill += polygon(  [ [xMin,2], [xMax,2], [xMax,pi], [xMin,pi] ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "\n",
    "( ptkappa_fill + ptkappa ).show( scale=\"loglog\", ymin=1e-6, ymax=10 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d_2step.pdf\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d_2step.png\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Gaussian overshoot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss_integration (_c, _d) :\n",
    "\n",
    "    ##  initial condition for ODE\n",
    "    yI = [0]\n",
    " \n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1+dSquared) * np.exp( -t**2 * gRate )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/scipy/integrate/odepack.py:247: ODEintWarning: Excess work done on this call (perhaps wrong Dfun type). Run with full_output = 1 to get quantitative information.\n",
      "  warnings.warn(warning_msg, ODEintWarning)\n"
     ]
    }
   ],
   "source": [
    "##  array with c-values\n",
    "c_aux = np.linspace(-20,10,5000)\n",
    "c = 2**c_aux\n",
    "\n",
    "## array with tipping values\n",
    "c_Gauss = np.linspace(-20,10,300)\n",
    "\n",
    "\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = 0\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = gauss_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Gauss[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-3\n",
    "xMax = 1e6\n",
    "xLarge = 1e2\n",
    "\n",
    "# ptkappa = plot(3/sqrt(x), (x,xMin,xMax), thickness=3, color=\"gold\", legend_label=r\"$3 / \\sqrt{H}$\")\n",
    "ptkappa = plot(3/sqrt(x), (x,xMin,xMax), thickness=3, color=\"black\", linestyle=\":\", legend_label=r\"literature\")\n",
    "\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa02), thickness=2, color=\"blue\", legend_label=r\"Cauchy\",\n",
    "    axes_labels = [r\"$H = R/R_d$\", r\"$T=\\sqrt{k\\, R_d} \\; t_e$\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/1.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa03), thickness=2, color=\"orange\", legend_label=r\"$3$\", )\n",
    "# ptkappa += plot(2*x**(-1+0.5/1.5), (x,xLarge,xMax), thickness=2, linestyle=\".\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa04), thickness=2, color=\"green\", legend_label=r\"$4$\"    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/2.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "# ptkappa += line( zip(1/d**2, d*c_kappa3), color=\"red\", legend_label=r\"$6$\",    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/3.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "# ptkappa += line( zip(1/d**2, d*c_kappa4), color=\"black\", legend_label=r\"$4$\",    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/4.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "#ptkappa += line( zip(1/d**2, d*c_kappa8), color=\"magenta\", legend_label=r\"$8$\",    )\n",
    "#ptkappa += plot(2*x**(-1+0.5/8.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_Gauss), thickness=2, color=\"red\", legend_label=r\"Gaussian\",    )\n",
    "\n",
    "ptkappa += plot_loglog( 2*atan(1/sqrt(x)) / sqrt(x), (x,xMin,xMax), plot_points=20000, \n",
    "                       thickness=2, color=\"gray\", legend_label=r\"rectangular\")\n",
    "\n",
    "\n",
    "ptkappa_fill  = plot_loglog( [3/sqrt(x), 2*atan(1/sqrt(x)) / sqrt(x) ], (x,xMin,xMax), \n",
    "                       plot_points=20000, fill={0:[1]}, fillcolor=\"lightgray\")\n",
    "ptkappa_fill += plot_loglog( [3/sqrt(x), 2/sqrt(x) ], (x,xMin,1e-2), \n",
    "                       plot_points=20000, fill={0:[1]}, fillcolor=\"lightgray\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 14 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "ptkappa_text  = text(\"unsafe\", (1e3,   10), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptkappa_text += text(\"safe\",  (30, 1e-3), fontsize=10, color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptkappa_text.set_legend_options(font_size=7, loc=3)\n",
    "\n",
    "\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-4, \n",
    "              ymax = 100, \n",
    "              frame = True,\n",
    "                 )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_T-H.pdf\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                  **plt_params )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_T-H.png\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.11800665284289"
      ]
     },
     "execution_count": 51,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(2*arctan(4/pi) / sqrt(1+16/pi**2)).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot([arctan(sqrt(x-1)), .5/sqrt(x-1)], (x,1.1,2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.5858049013838609"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Dc = find_root(arctan(sqrt(x-1))-.5/sqrt(x-1), 1,2)\n",
    "Dc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.8238985596831419"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "2*arctan(sqrt(Dc-1))/Dc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.7070529755515464"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Hc = 1/(Dc-1)\n",
    "Hc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.765378926665649"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Dc = 1/sqrt(Hc)\n",
    "Dc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{2}{\\sqrt{x}} - \\frac{8}{3 \\, x^{\\frac{3}{2}}} + \\frac{46}{15 \\, x^{\\frac{5}{2}}}</script></html>"
      ],
      "text/plain": [
       "2/sqrt(x) - 8/3/x^(3/2) + 46/15/x^(5/2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "assume(x>0)\n",
    "\n",
    "taylor( arctan(1/sqrt(x)) * 2*x / (1+x), x, oo, 3). show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{1}{\\sqrt{x}} - \\frac{1}{3 \\, x^{\\frac{3}{2}}} + \\frac{1}{5 \\, x^{\\frac{5}{2}}}</script></html>"
      ],
      "text/plain": [
       "1/sqrt(x) - 1/3/x^(3/2) + 1/5/x^(5/2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor( arctan(1/sqrt(x)), x, oo, 3). show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "execution_count": 42,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P = plot( 2 * arctan(x) / (1+x**2), (x,0,2))\n",
    "P += plot( 2 * arctan(x) / (1+x**2), (x,0,Dc), thickness=3)\n",
    "P += plot( 2 * arctan(Dc) / (1+Dc**2), (x,Dc,2), color=\"green\", thickness=3)\n",
    "\n",
    "P"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/3*x^3 - 1/2*x^2 + x"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "taylor(log(1+x), x, 0, 3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "?limit"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(x**(-2/x)).limit(x=oo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "ename": "RuntimeError",
     "evalue": "ECL says: C-STACK overflow at size 1048576. Stack can probably be resized.\nProceed with caution.",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-49-70f4e4ee01a9>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlimit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mx\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/symbolic/expression.pyx\u001b[0m in \u001b[0;36msage.symbolic.expression.Expression.limit (build/cythonized/sage/symbolic/expression.cpp:65046)\u001b[0;34m()\u001b[0m\n\u001b[1;32m  12438\u001b[0m         \"\"\"\n\u001b[1;32m  12439\u001b[0m         \u001b[0;32mfrom\u001b[0m \u001b[0msage\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcalculus\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mcalculus\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mlimit\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m> 12440\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mlimit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m*\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m**\u001b[0m\u001b[0mkwds\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m  12441\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m  12442\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0mlaplace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mt\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0ms\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/calculus/calculus.py\u001b[0m in \u001b[0;36mlimit\u001b[0;34m(ex, dir, taylor, algorithm, **argv)\u001b[0m\n\u001b[1;32m   1366\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0malgorithm\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m'maxima'\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1367\u001b[0m         \u001b[0;32mif\u001b[0m \u001b[0mdir\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1368\u001b[0;31m             \u001b[0ml\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmaxima\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msr_limit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mv\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1369\u001b[0m         \u001b[0;32melif\u001b[0m \u001b[0mdir\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mdir_plus\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1370\u001b[0m             \u001b[0ml\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mmaxima\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msr_limit\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mex\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mv\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0ma\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'plus'\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/interfaces/maxima_lib.py\u001b[0m in \u001b[0;36msr_limit\u001b[0;34m(self, expr, v, a, dir)\u001b[0m\n\u001b[1;32m    983\u001b[0m             \u001b[0;32melif\u001b[0m \u001b[0mdir\u001b[0m \u001b[0;34m==\u001b[0m \u001b[0;34m\"minus\"\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    984\u001b[0m                 \u001b[0mL\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmax_minus\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 985\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mmax_to_sr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mmaxima_eval\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mmax_limit\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mL\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    986\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mRuntimeError\u001b[0m \u001b[0;32mas\u001b[0m \u001b[0merror\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    987\u001b[0m             \u001b[0ms\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mstr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0merror\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/libs/ecl.pyx\u001b[0m in \u001b[0;36msage.libs.ecl.EclObject.__call__ (build/cythonized/sage/libs/ecl.c:7842)\u001b[0;34m()\u001b[0m\n\u001b[1;32m    817\u001b[0m         \"\"\"\n\u001b[1;32m    818\u001b[0m         \u001b[0mlispargs\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mEclObject\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlist\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0margs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 819\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0mecl_wrap\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mecl_safe_apply\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m<\u001b[0m\u001b[0mEclObject\u001b[0m\u001b[0;34m>\u001b[0m\u001b[0mlispargs\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mobj\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    820\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    821\u001b[0m     \u001b[0;32mdef\u001b[0m \u001b[0m__richcmp__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mleft\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mright\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mint\u001b[0m \u001b[0mop\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/libs/ecl.pyx\u001b[0m in \u001b[0;36msage.libs.ecl.ecl_safe_apply (build/cythonized/sage/libs/ecl.c:5504)\u001b[0;34m()\u001b[0m\n\u001b[1;32m    389\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mecl_nvalues\u001b[0m \u001b[0;34m>\u001b[0m \u001b[0;36m1\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    390\u001b[0m         \u001b[0ms\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0msi_coerce_to_base_string\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mecl_values\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 391\u001b[0;31m         raise RuntimeError(\"ECL says: {}\".format(\n\u001b[0m\u001b[1;32m    392\u001b[0m             char_to_str(ecl_base_string_pointer_safe(s))))\n\u001b[1;32m    393\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: ECL says: C-STACK overflow at size 1048576. Stack can probably be resized.\nProceed with caution."
     ]
    }
   ],
   "source": [
    "(x**(-2/x)).limit(x=0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 50,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(2*x*exp(x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.35173371124919584"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xc = find_root(2*x*exp(x)-1, 0,1)\n",
    "xc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.3968950177775796"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "exp(xc)/sqrt(xc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 56,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot([2,1/(x*sqrt(1-x**2))], (x,.1,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/2*arctan(5/sqrt(x))/((x - 1)*x^(3/2)) + arctan(5/sqrt(x))/((x - 1)^2*sqrt(x)) + 5/2/((x - 1)*x^2*(25/x + 1))"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "bound = x**-(1/2)/(1-x) * arctan(5/sqrt(x))\n",
    "plot(bound, (x,0,1), ymax= 4)\n",
    "diff(bound, x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{1}{2} \\, \\pi - \\frac{1}{x} + \\frac{1}{3 \\, x^{3}} - \\frac{1}{5 \\, x^{5}} + \\frac{1}{7 \\, x^{7}}</script></html>"
      ],
      "text/plain": [
       "1/2*pi - 1/x + 1/3/x^3 - 1/5/x^5 + 1/7/x^7"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "assume(x>0)\n",
    "taylor(arctan(x), x, oo, 8).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{1}{7} \\, x^{7} + \\frac{1}{5} \\, x^{5} - \\frac{1}{3} \\, x^{3} + x</script></html>"
      ],
      "text/plain": [
       "-1/7*x^7 + 1/5*x^5 - 1/3*x^3 + x"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor(arctan(x), x, 0, 8).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{1}{4} \\, \\pi + \\frac{3}{917504} \\, {\\left(15015 \\, \\pi + 47104\\right)} x^{8} - \\frac{1}{860160} \\, {\\left(45045 \\, \\pi + 141088\\right)} x^{7} + \\frac{1}{61440} \\, {\\left(3465 \\, \\pi + 10816\\right)} x^{6} - \\frac{1}{5120} \\, {\\left(315 \\, \\pi + 976\\right)} x^{5} + \\frac{5}{1536} \\, {\\left(21 \\, \\pi + 64\\right)} x^{4} - \\frac{1}{192} \\, {\\left(15 \\, \\pi + 44\\right)} x^{3} + \\frac{1}{32} \\, {\\left(3 \\, \\pi + 8\\right)} x^{2} - \\frac{1}{8} \\, {\\left(\\pi + 2\\right)} x</script></html>"
      ],
      "text/plain": [
       "1/4*pi + 3/917504*(15015*pi + 47104)*x^8 - 1/860160*(45045*pi + 141088)*x^7 + 1/61440*(3465*pi + 10816)*x^6 - 1/5120*(315*pi + 976)*x^5 + 5/1536*(21*pi + 64)*x^4 - 1/192*(15*pi + 44)*x^3 + 1/32*(3*pi + 8)*x^2 - 1/8*(pi + 2)*x"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor(arctan(1/sqrt(1+x))/sqrt(1+x), x, 0, 8).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{255}{256} \\, x^{8} + \\frac{127}{128} \\, x^{7} - \\frac{63}{64} \\, x^{6} + \\frac{31}{32} \\, x^{5} - \\frac{15}{16} \\, x^{4} + \\frac{7}{8} \\, x^{3} - \\frac{3}{4} \\, x^{2} + \\frac{1}{2} \\, x</script></html>"
      ],
      "text/plain": [
       "-255/256*x^8 + 127/128*x^7 - 63/64*x^6 + 31/32*x^5 - 15/16*x^4 + 7/8*x^3 - 3/4*x^2 + 1/2*x"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor(x/((1+x)*(2+x)), x, 0, 8).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}1.1623398327848642</script></html>"
      ],
      "text/plain": [
       "1.1623398327848642"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1.5333081513115183"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rlr = find_root(x*arctan(x)-1, 0.2, 4)\n",
    "show(rlr)\n",
    "Delt = sqrt(1+rlr**2)\n",
    "Delt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.76273613401715"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pi.n()/(rlr*Delt)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.52403427061022"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "pi.n()**2 / (4*sqrt(1+16/pi.n()**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def RLR (kappaH) :\n",
    "    return find_root(x*arctan(x)-kappaH, 0, 20)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p  = plot( lambda x: RLR(x), (x,1,15), thickness=5)\n",
    "p += plot( 2/pi * (1+x), (x,1,15), color=\"red\", thickness=2)\n",
    "\n",
    "p"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot( [arctan(x), pi/2 - 1/x], (x,0,5), ymin = -1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "a/(a^2*x^2 + 1)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diff(arctan(a*x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-1/(x^2 - 1)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diff(atanh(x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-tanh(x)^2 + 1"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "diff(tanh(x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "SyntaxError",
     "evalue": "expression cannot contain assignment, perhaps you meant \"==\"? (<ipython-input-4-20137d65c5a7>, line 1)",
     "output_type": "error",
     "traceback": [
      "\u001b[0;36m  File \u001b[0;32m\"<ipython-input-4-20137d65c5a7>\"\u001b[0;36m, line \u001b[0;32m1\u001b[0m\n\u001b[0;31m    odesolve(diff(y,x)=y,y)\u001b[0m\n\u001b[0m             ^\u001b[0m\n\u001b[0;31mSyntaxError\u001b[0m\u001b[0;31m:\u001b[0m expression cannot contain assignment, perhaps you meant \"==\"?\n"
     ]
    }
   ],
   "source": [
    "odesolver(diff(y,x)=y,y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "a=var(\"a\", domain=\"positive\")\n",
    "assume(a>1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{2 \\, \\log\\left(2\\right) + \\log\\left(x\\right)}{x} + \\frac{1}{2 \\, x^{2}}</script></html>"
      ],
      "text/plain": [
       "(2*log(2) + log(x))/x + 1/2/x^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor(2/x*atanh(sqrt(x/(1+x))),x,oo,2).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = var(\"kappa\", domain=\"positive\")\n",
    "assume(kappa>1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{\\sqrt{\\pi} \\left(-\\kappa\\right)!}{2 \\, \\left(-\\kappa + \\frac{1}{2}\\right)!}</script></html>"
      ],
      "text/plain": [
       "1/2*sqrt(pi)*factorial(-kappa)/factorial(-kappa + 1/2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "assume(x>0)\n",
    "assume(x<1)\n",
    "integral(1/(1-x**2)**(kappa),x,0,1).simplify_full().show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "x*hypergeometric((1/2, kappa), (3/2,), x^2*exp_polar(2*I*pi))"
      ]
     },
     "execution_count": 36,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(x*hypergeometric((1/2, kappa), (3/2,), x^2*exp_polar(2*I*pi))).simplify_hypergeometric()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "?hypergeometric"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{{\\left(\\kappa^{4} + 6 \\, \\kappa^{3} + 11 \\, \\kappa^{2} + 6 \\, \\kappa\\right)} x^{4}}{384 \\cdot 2^{\\kappa}} + \\frac{{\\left(\\kappa^{3} + 3 \\, \\kappa^{2} + 2 \\, \\kappa\\right)} x^{3}}{48 \\cdot 2^{\\kappa}} + \\frac{{\\left(\\kappa^{2} + \\kappa\\right)} x^{2}}{8 \\cdot 2^{\\kappa}} + \\frac{\\kappa x}{2 \\cdot 2^{\\kappa}} + \\frac{1}{2^{\\kappa}}</script></html>"
      ],
      "text/plain": [
       "1/384*(kappa^4 + 6*kappa^3 + 11*kappa^2 + 6*kappa)*x^4/2^kappa + 1/48*(kappa^3 + 3*kappa^2 + 2*kappa)*x^3/2^kappa + 1/8*(kappa^2 + kappa)*x^2/2^kappa + 1/2*kappa*x/2^kappa + 1/2^kappa"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor((2-x)**(-kappa), x, 0, 4).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{1}{48} \\, {\\left(\\kappa^{3} - 6 \\, \\kappa^{2} + 8 \\, \\kappa\\right)} x^{6} + \\frac{1}{8} \\, {\\left(\\kappa^{2} - 2 \\, \\kappa\\right)} x^{4} - \\frac{1}{2} \\, \\kappa x^{2} + 1</script></html>"
      ],
      "text/plain": [
       "-1/48*(kappa^3 - 6*kappa^2 + 8*kappa)*x^6 + 1/8*(kappa^2 - 2*kappa)*x^4 - 1/2*kappa*x^2 + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor((1-x**2)**(kappa/2), x, 0, 7).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{1}{120} \\, {\\left(\\kappa^{5} + 10 \\, \\kappa^{4} + 35 \\, \\kappa^{3} + 50 \\, \\kappa^{2} + 24 \\, \\kappa\\right)} x^{10} + \\frac{1}{24} \\, {\\left(\\kappa^{4} + 6 \\, \\kappa^{3} + 11 \\, \\kappa^{2} + 6 \\, \\kappa\\right)} x^{8} + \\frac{1}{6} \\, {\\left(\\kappa^{3} + 3 \\, \\kappa^{2} + 2 \\, \\kappa\\right)} x^{6} + \\frac{1}{2} \\, {\\left(\\kappa^{2} + \\kappa\\right)} x^{4} + \\kappa x^{2} + 1</script></html>"
      ],
      "text/plain": [
       "1/120*(kappa^5 + 10*kappa^4 + 35*kappa^3 + 50*kappa^2 + 24*kappa)*x^10 + 1/24*(kappa^4 + 6*kappa^3 + 11*kappa^2 + 6*kappa)*x^8 + 1/6*(kappa^3 + 3*kappa^2 + 2*kappa)*x^6 + 1/2*(kappa^2 + kappa)*x^4 + kappa*x^2 + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor((1-x**2)**(-kappa), x, 0, 11).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "kappa^3 - 6*kappa^2 + 8*kappa"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "expand( kappa*(kappa-2)*(kappa-4) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2^4 * 3"
      ]
     },
     "execution_count": 58,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "factor(48)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{{\\left(\\kappa^{3} + 3 \\, \\kappa^{2} + 2 \\, \\kappa\\right)} x^{3}}{48 \\cdot 2^{\\kappa} x^{\\kappa}} + \\frac{{\\left(\\kappa^{2} + \\kappa\\right)} x^{2}}{8 \\cdot 2^{\\kappa} x^{\\kappa}} + \\frac{\\kappa x}{2 \\cdot 2^{\\kappa} x^{\\kappa}} + \\frac{1}{2^{\\kappa} x^{\\kappa}}</script></html>"
      ],
      "text/plain": [
       "1/48*(kappa^3 + 3*kappa^2 + 2*kappa)*x^3/(2^kappa*x^kappa) + 1/8*(kappa^2 + kappa)*x^2/(2^kappa*x^kappa) + 1/2*kappa*x/(2^kappa*x^kappa) + 1/(2^kappa*x^kappa)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "taylor((1-(1-x)**2)**(-kappa), x, 0, 3).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> cosh.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "verbose 0 (3791: plot.py, generate_plot_points) WARNING: When plotting, failed to evaluate function at 67 points.\n",
      "verbose 0 (3791: plot.py, generate_plot_points) Last error message: 'can't convert complex to float'\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAk0AAAGGCAYAAABmPbWyAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjIsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8li6FKAAAgAElEQVR4nO3dfZzVc/7/8cdUmkINFW1RaZEt/YRKilYX9DVLZNkiq1wtVi4SdqXdXGx2lmWxmsJSiUouqk0SY1VTLKvUslhK2UY76QIzFU01nd8f76/xTVdzppnzOXPO4367nVvms+dzPq/pzGme+36/P693RiwWiyFJkqTdqhF1AZIkSdWBoUmSJKkcDE2SJEnlYGiSJEkqB0OTJElSORiaJEmSysHQJEmSVA6GJkmSpHKoFqEpFotRXFyMfTglSVJUqkVoWr9+PVlZWaxfvz7qUiRJUpqqFqFJkiQpaoYmSZKkcjA0SZIklYOhSZIkqRwMTZIkKeWsWQMTJ8Lbb1feaxqaJElStbdlC8ybB7/5DXTsCI0bw4UXwowZlXeNWpX3UpIkSYnz6afw8sswaxa89hoUF0PDhtCrF1xzTfizSZPKu56hSZIkVQubNsHcufDSSyEoffQR1KwJnTvDzTfD//wPHH98OFYVkjo05ebmkpubS2lpadSlSJKkCCxdGkLSSy/BnDnwzTdw6KGQnQ2//z307AlZWYmpJSNWDfYmKS4uJisri6KiIurXrx91OZIkqYp8/XUIR9+OJi1dCvvsA127hqCUnQ1t2kBGRuJrS+qRJkmSlNpiMfj44xCQXnopTL9t2gQtWoSAdO+90KMH1KsXdaWGJkmSlGAbN8Ls2d9Nuy1fDrVrwymnwF13hbD0ox9FM5q0O4YmSZJUpWKxsGh75swQkvLzYfNmaNnyuym37t1hv/2irnT3DE2SJKnSlZSEqbYZM+DFF2HZMsjMhG7d4J57QlA68sjkG03aHUOTJEmqFCtXhtGkF1+EV18N03DNmsEZZ4RHjx6w775RV1lxhiZJklQhpaXwj3+EkPTii7B4MdSoEfom/eY3ISi1bVu9RpN2x9AkSZLK7auvQhfuGTPCHW9r10KDBnD66d81mGzYMOoqq4ahSZIk7VIsBh988N1o0uuvhxGmY46BX/wijCZ16gS10iBRJPW3aEdwSZISb9Om0BLg20Xc//kP1K0bum+PHAk/+Qk0bx51lYlnR3BJksTq1SEgTZ8Or7wSOnMfdth3i7i7dQvBKZ0l9UiTJEmqGt9Ou73wQghKb74ZjnfuDL/9LfTuHd12JcnK0CRJUprYsgXmzw8hafr00Dtp333D4u0xY8K028EHR11l8jI0SZKUwr76KtzlNn166Mb91VfQtCmcdVZ4dO8OdepEXWX1YGiSJCnFLFv23bRbfj5s3QrHHQfXXx+C0nHHOe1WEYYmSZKquW3bQpPJb6fd3n8/bIDbowf8+c9w5pmhM7f2jqFJkqRqqKQE/vY3mDo1jCp9/jk0ahTudLvzTjjtNKhXL+oqU4uhSZKkaqKoKKxLmjo17PG2YUPY9HbAADj7bDjxRKhZM+oqU5ehSZKkJLZqFfz1rzBtWhhZ2rIF2reHW26BPn1sC5BISR2a7AguSUpHS5aEkDR1auifVKMGnHIK3HdfCEquT4qGHcElSYpYLAbvvPNdUHr//dB9+3/+B845J6xTStVNcKuTpB5pkiQpVW3dCvPmhZA0bRoUFMCBB4ZO3CNGQK9eofGkkoehSZKkBPn667Cv27Rp4Y63L76AQw8NU27nnANdu8I++0RdpXbF0CRJUhUqLoYZM+D558Odb998ExZv//KXISy1b+9C7uqiRrwn5Ofn07t3b5o2bUpGRgbTpk3b4zklJSUMGzaMFi1akJmZyeGHH86YMWMqVLAkScnuyy/hiSfCVNtBB8GFF8Jnn8Htt8NHH4U1SyNGQIcOBqbqJO6Rpo0bN9KuXTsuueQSzj333HKd07dvXz7//HMef/xxjjjiCFavXs3WrVvjLlaSpGS1dm2YdnvuudAaoLQUTjoJ7r4bfvpTaN486gq1t+IOTdnZ2WRnZ5f7+bNmzWLu3LksW7aMBg0aAHDYYYfFe1lJkpLOqlVhIfdzz8HcueEuuFNOgQceCGuUmjaNukJVprin5+I1ffp0OnTowD333MMhhxxCq1atuOmmm/jmm2+q+tKSJFW6zz4L+7n9+MchFF17LdSqBaNGQWEhvPYaDBpkYEpFVb4QfNmyZcyfP586deowdepU1q5dy9VXX80XX3yxy3VNJSUllJSUlH1dXFxc1WVKkrRLn34aFnI/91xoNrnPPqElwJgxcNZZ8L8TKUpxVR6atm3bRkZGBhMmTCArKwuAP/3pT5x33nnk5uZSt27dHc7JycnhjjvuqOrSJEnapSVLvgtKCxdCnTpw+unw1FNw5pnwv7/SlEaqfHquSZMmHHLIIWWBCaB169bEYjE+++yznZ4zdOhQioqKyh4FBQVVXaYkSSxbBjk5cOyx0KoV/O538MMfwuTJsGZNWL904YUGpnRV5SNNJ510Es8++ywbNmxg//33B+Djjz+mRo0aHHrooTs9JzMzk8zMzKouTZIk/vMfeOaZ8FiwIHTh7t0bhg8PI0t25da34h5p2rBhA4sXL2bx4sUALF++nMWLF7NixQogjBINGDCg7Pn9+/enYcOGXHLJJXzwwQfk5+dz8803c+mll+50ak6SpKq2cmW4w61zZzjssBCQWrQII0qrV8PTT4c2AQYm/V9xjzQtWLCA7t27l309ZMgQAAYOHMi4ceMoLCwsC1AA+++/P3l5eVx77bV06NCBhg0b0rdvX0aMGFEJ5UuSVD6rVoX1SZMnw/z5ULt2GEmaMCGMLNWrF3WFSnYZsVgsFnURe1JcXExWVhZFRUXUr18/6nIkSdXEmjUwZUoISnPnQo0a4a63vn3h7LPhgAOirlDViXvPSZJSyhdfhAXbkyeHnkkAPXrAo4+GhpO2B1BFGZokSdVecXHYwmTyZHjllbCFSbduMHIknHtu2P9N2luGJklStVRSAi+9BBMnwgsvwKZNcPLJcP/9cN558IMfRF2hUk1Sh6bc3Fxyc3MpLS2NuhRJUhIoLQ1rkyZODI0nv/oq9FS68044/3xo1izqCpXKXAguSUpqsRi88064y+3pp8P+bj/8IfTvDxdcAG3aRF2h0kVSjzRJktLXxx/DpElhVOnjj6FxY+jXL4SlE06AjIyoK1S6MTRJkpLGf/8bFnNPnBi6c9erFxZyjxwJ3btDLX9rKUL++EmSIvXll2F90qRJMHs27LNP2BD3llvgJz8BN49QsjA0SZISrqQEZs6E8ePDn1u3hl5Kjz8eeinZdFLJyNAkSUqIWAzefBOefDIs6P7yS2jfHu6+O6xVatIk6gql3TM0SZKq1PLl8NRTYVRp6VI49FC48kq46CLvfFP1YmiSJFW6r76CZ58No0rz5sH++4cF3Y88Ejp116gRdYVS/AxNkqRKsWULvPxyGFGaPj18fdppYZSpTx/Yb7+oK5T2TlKHJjuCS1Jyi8Vg4cIwojRpEqxZA8ccAyNGhH5KTZtGXaFUeewILkmKW0FBGEF68kn48MOwz9uFF4Z1Su3aRV2dVDWSeqRJkpQ8NmwI/ZTGjw/9lOrUCe0B7r8feva08aRSnz/ikqRdisXg9ddh7Fh45pkQnLp1gzFj4Kc/BQf/lU4MTZKkHXz2WRhRGjcOliyBww6Dm26CgQPDf0vpyNAkSQJg06Zw19uYMZCXB5mZcN55oU3AKafYJkAyNElSGovF4J13wvTbxImhS3fnzvDww6FLt9Nv0ncMTZKUhtasCXe/jR0L770XtjC54gq4+GL40Y+irk5KToYmSUoTW7eG5pOPPw4vvAAZGXDWWfCHP0CvXt79Ju2JHxFJSnHLl4d1SmPHwsqVoY/SffeF5pONGkVdnVR9JHVosiO4JFVMSQlMmwaPPQavvgr16oXmk5dfDscfH0aZJMXHjuCSlELefz9Mv40fD+vWwUknhaD0s5+595u0t5J6pEmStGcbNoTGk489Bn//e5hyu/hiuOwyaN066uqk1GFokqRqasEC+Mtfwka5GzbAaaeF8HT22VC7dtTVSanH0CRJ1ciGDSEkPfxw6K906KFwww1wySV26paqmqFJkqqBf/4zdOZ+6qkQnH7yk9A2IDsbataMujopPcTdFD8/P5/evXvTtGlTMjIymDZtWrnPff3116lVqxbHHntsvJeVpLTzzTfwxBOhQ/exx8LUqXD99aGFwIwZcOaZBiYpkeIOTRs3bqRdu3aMHDkyrvOKiooYMGAAPXv2jPeSkpRWPvwQBg+Gpk3Dgu569eD552HFCvjd76BFi6grlNJT3NNz2dnZZGdnx32hK6+8kv79+1OzZs24RqckKR2UlMCUKWGtUn4+HHRQ2NbkF7+AI46IujpJUIGRpooYO3Ysn3zyCbfddlu5nl9SUkJxcfF2D0lKRUuXwq9+FRZ09+8PNWqEhd4FBXD33QYmKZlU+ULwJUuWcMsttzBv3jxqlXNjo5ycHO64444qrkySorF1a1iTNGoU5OXBgQfCwIFw5ZVulislsyodaSotLaV///7ccccdtGrVqtznDR06lKKiorJHQUFBFVYpSYmxZg3k5MAPfwjnnAPr14eF3itXwv33G5ikZFelI03r169nwYIFLFq0iGuuuQaAbdu2EYvFqFWrFq+88go9evTY4bzMzEwyMzOrsjRJSohYDP7xD8jNhcmTw/TbBRfAoEHQvn3U1UmKR5WGpvr16/Pee+9td2zUqFG89tprPPfcc7Rs2bIqLy9JkfnmmxCScnND5+6WLeGuu0ITyoYNo65OUkXEHZo2bNjA0qVLy75evnw5ixcvpkGDBjRv3pyhQ4eycuVKxo8fT40aNWjbtu125x988MHUqVNnh+OSlAo+/RRGjw77wH3xBZx+eli/dPrp9lSSqru4Q9OCBQvo3r172ddDhgwBYODAgYwbN47CwkJWrFhReRVKUpLbti0s6M7NDQEpKyuMKP3yl3DkkVFXJ6myZMRisVjURexJcXExWVlZFBUVUb9+/ajLkSQgLOQeOxZGjoQlS6Bdu7BWqX9/2G+/qKuTVNnce06S4rRsGTz0EIwZAxs3wnnnhfDUpQtkZERdnaSqYmiSpHKIxWDuXHjgAZg+PfRWGjQIrr46NKaUlPoMTZK0G5s2hQ7dDz4I//wntGkDjzwCF14I++4bdXWSEikh26hUVG5uLm3atKFjx45RlyIpzRQWwvDh0Lw5XHppGE3Ky4N//SvsB2dgktKPC8El6f9YuDBMwU2eDLVrh7vgrr0W4tjUQFKKcnpOUtrbuhWmTQth6fXX4bDD4A9/CCNMBxwQdXWSkoWhSVLaKi6Gv/wF/vxnWLECTjkFpkyBs86yEaWkHRmaJKWdzz4LQemRR8J2J/37w+DBcOyxUVcmKZkZmiSljXffhXvvDXfD7bdf6Nh93XXQtGnUlUmqDgxNklJaLAZ/+1sISy+/HO6G++Mf4bLLoF69qKuTVJ0YmiSlpC1b4JlnQlhavDhMvU2YAD/7GeyzT9TVSaqODE2SUsr69WFx9wMPQEEBnH46vPoq9OjhFieS9o6hSVJKWLnyu8XdX38dFnffeCP8v/8XdWWSUkVSh6bc3Fxyc3MpLS2NuhRJSepf/wpTcBMnQt26cNVVYXH3IYdEXZmkVGNHcEnVTiwG+fmhAeWsWWGLk8GDw/Ym/hMhqaok9d5zkvR/xWLwwgtw0knQrVuYknvySVi2LEzFGZgkVSVDk6Skt3VrmH475pjQrbtGDZgxA/75T/j5z70bTlJiGJokJa1Nm+Dhh+Goo+DCC6FZszAtN38+nHGGd8NJSqykXgguKT0VF4ewdP/9sHp16K30/PNucyIpWoYmSUlj7drQXyk3FzZuhIED4Ve/giOPjLoySTI0SUoCq1aFtgGjR4cptyuvhCFDbBsgKbkYmiRF5rPP4J57Qgfv2rVDUBo8GBo2jLoySdqRoUlSwn36aeixNHYs7Lcf3HorXHstHHBA1JVJ0q4ldWiyI7iUWpYuhd//PvRWOvBAuPNOuPpqqFcv6sokac/sCC6pyv373zBiBEyaBI0bw803wxVXhFEmSaouknqkSVL19tFH8LvfhbB0yCHw0ENw6aVQp07UlUlS/AxNkirdxx+HsDRxIjRtCiNHhrCUmRl1ZZJUcYYmSZVmyZIwDffUU9CkCfz5z3D55YYlSakh7m1U8vPz6d27N02bNiUjI4Np06bt9vlTpkzhtNNO46CDDqJ+/fp07tyZl19+ucIFS0o+n3wCF18MrVvDq6/Cgw+GRd+DBhmYJKWOuEPTxo0badeuHSNHjizX8/Pz8znttNOYOXMmCxcupHv37vTu3ZtFixbFXayk5LJsWZh2O+ooePll+NOfQoC65hrXLUlKPXt191xGRgZTp06lT58+cZ139NFH069fP4YPH16u53v3nJRcVqwIa5bGjoVGjeCWW0IX77p1o65MkqpOwtc0bdu2jfXr19OgQYNEX1rSXvr889Bn6eGHoX59uPtu+OUvYd99o65MkqpewkPTfffdx8aNG+nbt+8un1NSUkJJSUnZ18XFxYkoTdIufPkl/PGPYa3SPvvAb38L119vU0pJ6SWhoWnSpEncfvvt/PWvf+Xggw/e5fNycnK44447EliZpJ3ZsCHcAXfPPbBlC1x3XWhM6UCxpHQU90Lwipo8eTKXXXYZzzzzDKeeeupunzt06FCKiorKHgUFBQmqUhLApk1hVOnww+GOO2DAgLDAOyfHwCQpfSVkpGnSpElceumlTJo0iTPOOGOPz8/MzCTT+5SlhNuyBZ54IgSlwsLQRmD4cGjePOrKJCl6cYemDRs2sHTp0rKvly9fzuLFi2nQoAHNmzdn6NChrFy5kvHjxwMhMA0YMIAHH3yQE088kVWrVgFQt25dsrKyKunbkLQ3YjF47jkYNiw0qDz//BCcWrWKujJJSh5xT88tWLCA4447juOOOw6AIUOGcNxxx5W1DygsLGTFihVlz3/kkUfYunUrgwYNokmTJmWP66+/vpK+BUl7Y/Zs6NQJ+vaFI4+ExYvDXnEGJkna3l71aUoU+zRJle+f/wz9lWbNghNOCO0DunWLuipJSl4JWwguKTl8+ilcdBEcd1xY3P3cc/DmmwYmSdoTQ5OUJtauhSFDwpYneXkwahS8/z6cey5kZERdnSQlv4Q3t5SUWF9/DQ88EKbfYrHQmPKGG2C//aKuTJKqF0OTlKK2bYOJE2Ho0LD9ydVXh7vjDjoo6sokqXpK6um53Nxc2rRpQ8eOHaMuRapW5s0Ld8RddFH488MPw2iTgUmSKs6756QU8skn8Otfw/PPQ4cO8Kc/QdeuUVclSakhqUeaJJXPl1/CjTdC69bw1lvw5JPhTwOTJFUe1zRJ1diWLfDww3D77VBSArfdFhZ577tv1JVJUuoxNEnVUCwGM2bAzTfDxx/DZZfBnXdCkyZRVyZJqcvpOamaWbwYTj0VzjoLDj0UFi2Cv/zFwCRJVc3QJFUTq1fDL34Bxx8P//1vGGnKy4N27aKuTJLSg9NzUpLbsiV0777tNqhRA/78Z7jySthnn6grk6T0YmiSkthrr8F118EHH4Sg9LvfQaNGUVclSenJ6TkpCf3nP3DeedCzJxx4ICxcCKNHG5gkKUpJHZrsCK508803cMcd8KMfwd//DhMmQH4+HHdc1JVJkuwILiWBWAymToUhQ8Ii7xtvDPvE7b9/1JVJkr7lmiYpYh98ENYt/e1vcMYZ4Y64I4+MuipJ0vcl9fSclMo2bIBf/Sq0DPjPf0ILgRkzDEySlKwcaZISLBaDadPg+uthzZqwBcpNN0FmZtSVSZJ2x5EmKYGWLYMzz4Sf/hSOOSZMzQ0bZmCSpOrA0CQlQEkJjBgBRx8N770XFn2/8AK0bBl1ZZKk8nJ6Tqpir74KgwaFUaYhQ2D4cNhvv6irkiTFy5EmqYqsWgUXXACnnQaNG4eNde++28AkSdVVUocmm1uqOorF4LHHoHXrMMo0bhzMnQtt20ZdmSRpb9jcUqpEH38MV1wRQtLAgXDffdCwYdRVSZIqQ1KPNEnVxebNcNdd4Y64goLQoHLcOAOTJKUSF4JLe+mtt+Dyy+HDD8P2J7fdBvvuG3VVkqTK5kiTVEHr14ftTzp3htq14e23w0JvA5MkpSZHmqQKePFF+OUvYd06+OMfQ3fvWn6aJCmlJWSkKT8/n969e9O0aVMyMjKYNm1aIi4rVbrPP4fzzw9dvVu3hn/9K0zJGZgkKfUlJDRt3LiRdu3aMXLkyERcTqp0sRhMnAht2oQ2Ak8+CbNm2dFbktJJQv7/cXZ2NtnZ2Ym4lFTpCgvhqqtg+nTo1w8eeggOOijqqiRJiZaUkwolJSWUlJSUfV1cXBxhNUpXsVgYUbr++rCh7pQpcM45UVclSYpKUt49l5OTQ1ZWVtmjWbNmUZekNLNyZVi3NHBg+PP99w1MkpTukjI0DR06lKKiorJHQUFB1CUpTXy7dqlt27BX3PTpYbTJJpWSpKScnsvMzCQzMzPqMpRm1q6Fq6+GZ58NG+2OHAkNGkRdlSQpWSRlaJISbcaM0NV7yxaYPBn69o26IklSsklIaNqwYQNLly4t+3r58uUsXryYBg0a0Lx580SUIO1UcTEMGQKPPw5nnAF/+Qs0aRJ1VZKkZJQRi8ViVX2ROXPm0L179x2ODxw4kHHjxu3x/OLiYrKysigqKqJ+/fpVUKHS0dy5YaH3unVw//1w2WWQkRF1VZKkZJWQkaZu3bqRgGwmlcs338CwYfDAA9C1K8yebZNKSdKeuaZJaWXhQrjoIli2DO69FwYPhhpJeQ+pJCnZ+OtCaaG0FHJy4MQToW5deOedsJbJwCRJKi9/ZSjlFRRAz55hSu5Xv4I33wx7yEmSFI+knp7Lzc0lNzeX0tLSqEtRNfXss3DFFbD//mHt0imnRF2RJKm6Ssjdc3vLu+cUrw0b4LrrYOxY+NnP4JFH4MADo65KklSdJfVIk1QRb78N/ftDYSGMGQMXX2wrAUnS3nNNk1LGtm1w333QpUsYVVq0CC65xMAkSaochialhLVroXdvuOkmuOEGmD8fjjwy6qokSanE6TlVe/n5YTqupARmzoTs7KgrkiSlIkeaVG2VlsKIEdC9Oxx+OCxebGCSJFUdR5pULa1aBT//Obz2Gvz2t+FRy59mSVIV8teMqp1XX4ULLwzdvF99FXr0iLoiSVI6cHpO1ca2bXDXXdCrF7RrF6bjDEySpERJ6tCUm5tLmzZt6NixY9SlKGJffgl9+sBvfhOm4l56CRo3jroqSVI6sSO4kt7ixXDuuSE4PfUU/OQnUVckSUpHST3SJD3xBHTuDFlZsHChgUmSFB1Dk5LSpk1w5ZVhC5T+/eH116Fly6irkiSlM++eU9L5z3/gvPPgvffgL3+Byy+PuiJJkgxNSjIvvxxGlurXD6NL7dtHXZEkSYHTc0oKsRjk5ISO3iecENYvGZgkScnE0KTIff11GF269VYYNgxefBEaNIi6KkmStuf0nCJVUBD6L/373/DMM/Czn0VdkSRJO2doUmTeeAN++lPIzAzrl449NuqKJEnataSenrMjeOoaMwa6dYNWreDttw1MkqTkZ0dwJdTWrXDTTfDgg3DFFfDQQ1C7dtRVSZK0Z07PKWG++AL69YPZsyE3F375S8jIiLoqSZLKx9CkhFiyJGyB8sUXkJcH3btHXZEkSfFJ6jVNSg3z5sGJJ0KtWmH9koFJklQdGZpUpSZMgFNPhXbtwt1yP/xh1BVJklQxFQpNo0aNomXLltSpU4f27dszb9683T5/woQJtGvXjn333ZcmTZpwySWXsG7dugoVrOohFoPf/Q5+/nO44AKYNQsOPDDqqiRJqri4Q9PkyZMZPHgww4YNY9GiRXTt2pXs7GxWrFix0+fPnz+fAQMGcNlll/H+++/z7LPP8vbbb3O5u7CmrM2b4ZJLYPjwEJzGjvUOOUlS9Rd3y4FOnTpx/PHHM3r06LJjrVu3pk+fPuTk5Ozw/HvvvZfRo0fzySeflB176KGHuOeeeygoKCjXNW05UH18+WVoWPnGGyEs9e8fdUWSJFWOuEaaNm/ezMKFC+nVq9d2x3v16sUbb7yx03O6dOnCZ599xsyZM4nFYnz++ec899xznHHGGbu8TklJCcXFxds9lPyWLYPOneHdd+HVVw1MkqTUEldoWrt2LaWlpTRu3Hi7440bN2bVqlU7PadLly5MmDCBfv36Ubt2bX7wgx9wwAEH8NBDD+3yOjk5OWRlZZU9mjVrFk+ZisCiRdClC5SWwptvQteuUVckSVLlqtBC8IzvdSSMxWI7HPvWBx98wHXXXcfw4cNZuHAhs2bNYvny5Vx11VW7fP2hQ4dSVFRU9ijvNJ6i8eqrcMop0Lx5mJY78sioK5IkqfLF1dyyUaNG1KxZc4dRpdWrV+8w+vStnJwcTjrpJG6++WYAjjnmGPbbbz+6du3KiBEjaNKkyQ7nZGZmkpmZGU9pisjTT8OAAdCzJzz7LOy/f9QVSZJUNeIaaapduzbt27cnLy9vu+N5eXl06dJlp+d8/fXX1Kix/WVq1qwJhBEqVV8PPBDaCVxwAUyfbmCSJKW2uKfnhgwZwmOPPcaYMWP48MMPueGGG1ixYkXZdNvQoUMZMGBA2fN79+7NlClTGD16NMuWLeP111/nuuuu44QTTqBp06aV950oYWIx+PWv4YYb4Fe/gnHjYJ99oq5KkqSqFffec/369WPdunXceeedFBYW0rZtW2bOnEmLFi0AKCws3K5n08UXX8z69esZOXIkN954IwcccAA9evTg7rvvrrzvQgmzdStccUVoJ3D//TB4cNQVSZKUGHH3aYqCfZqSw+bNcOGFMHUqPPFE+G9JktJF3CNNSk9ffw3nnguzZ8OUKXDWWVFXJElSYhmatEfFxXDmmfDOO/Dii+FOOUmS0o2hSbu1di2cfjp88gnk5YWO35IkpaMKNbdMlNzcXNq0aUPHjh2jLiUt/fe/oWllQQHMmWNgkiSlNwAnlCkAABUZSURBVBeCa6c+/TRMw23eHDp+H3VU1BVJkhQtp+e0g2XLoHv30Htp/nz4324SkiSlNUOTtrNsGXTrBnXqhDvlDjkk6ookSUoOSb2mSYn1yScGJkmSdsXQJOC7wFS3blj0bWCSJGl7hiaxdGkITPvtF0aY3BJQkqQdGZrS3JIlITDtv7+BSZKk3XEheBpbujTcJVevXghMP/hB1BVJkpS8HGlKUwUFcOqp340wGZgkSdq9pA5NdgSvGp9/HgJTRkZoXGlgkiRpz+wInma++CJMya1ZA/PmweGHR12RJEnVg2ua0sj69ZCdDStXQn6+gUmSpHgYmtLEN9/AWWfBv/8d1jC1aRN1RZIkVS+GpjSweTOcdx784x/wyitw/PFRVyRJUvVjaEpxpaVw0UVhwfeLL8JJJ0VdkSRJ1ZOhKYXFYnD99fDcc/D88+GOOUmSVDGGphT2hz9Abi48+ij06RN1NZIkVW9J3adJFTduHNx6K9x+O/ziF1FXI0lS9WdoSkEzZ8Lll8MVV8Dw4VFXI0lSakjq0GRH8Pi99Rb87Gdw5plhai4jI+qKJElKDXYETyFLl0LnztCqVbhbrm7dqCuSJCl1JPVIk8rviy/gjDOgQQOYPt3AJElSZfPuuRSweTP89Kewbh28+SY0bBh1RZIkpR5DUzUXi4UF33//O/ztb3DEEVFXJElSaqrQ9NyoUaNo2bIlderUoX379sybN2+3zy8pKWHYsGG0aNGCzMxMDj/8cMaMGVOhgrW9nBx44gkYMwZOPjnqaiRJSl1xjzRNnjyZwYMHM2rUKE466SQeeeQRsrOz+eCDD2jevPlOz+nbty+ff/45jz/+OEcccQSrV69m69ate118unvmGRg2DG67DS68MOpqJElKbXHfPdepUyeOP/54Ro8eXXasdevW9OnTh5ycnB2eP2vWLM4//3yWLVtGgwYNKlSkd8/taNGisI/cOefAU0/ZWkCSpKoW1/Tc5s2bWbhwIb169drueK9evXjjjTd2es706dPp0KED99xzD4cccgitWrXipptu4ptvvql41WluzZqwLUqbNvDYYwYmSZISIa7pubVr11JaWkrjxo23O964cWNWrVq103OWLVvG/PnzqVOnDlOnTmXt2rVcffXVfPHFF7tc11RSUkJJSUnZ18XFxfGUmdK2boV+/eCbb2DKFFsLSJKUKBVaCJ7xvaGNWCy2w7Fvbdu2jYyMDCZMmMAJJ5zAT37yE/70pz8xbty4XY425eTkkJWVVfZo1qxZRcpMSTffDPPmwXPPwS6WkEmSpCoQV2hq1KgRNWvW3GFUafXq1TuMPn2rSZMmHHLIIWRlZZUda926NbFYjM8++2yn5wwdOpSioqKyR0FBQTxlpqzx4+GBB+D+++HHP466GkmS0ktcoal27dq0b9+evLy87Y7n5eXRpUuXnZ5z0kkn8d///pcNGzaUHfv444+pUaMGhx566E7PyczMpH79+ts90t2CBaEf0yWXwKBBUVcjSVL6iXt6bsiQITz22GOMGTOGDz/8kBtuuIEVK1Zw1VVXAWGUaMCAAWXP79+/Pw0bNuSSSy7hgw8+ID8/n5tvvplLL72Uui7IKZfPPw93ybVrB6NGufBbkqQoxN2nqV+/fqxbt44777yTwsJC2rZty8yZM2nRogUAhYWFrFixouz5+++/P3l5eVx77bV06NCBhg0b0rdvX0aMGFF530UK+3bh95YtYeF3nTpRVyRJUnqKu09TFNK5T9Ott8I998Brr7mOSZKkKLn3XBJ76aWwTUpOjoFJkqSoOdKUpAoK4LjjoFMneOEFqFGh5hCSJKmy+Ks4CW3ZAuefHxpXPvGEgUmSpGTg9FwS+s1v4B//gLlzoVGjqKuRJEmQ5CNNubm5tGnTho4dO0ZdSsK8/HJY+P3738MuWl9JkqQIuKYpiaxZA//v/4V+TC+95LScJEnJxF/LSSIWg0svhdJSGDfOwCRJUrJxTVOSGD0aZswId8o1aRJ1NZIk6fscz0gCH3wAN94IV18NZ54ZdTWSJGlnXNMUsS1bQi+mkpKwKa/b8UmSlJycnovY738P774Lb71lYJIkKZk5PRehhQthxIjQl6l9+6irkSRJu+P0XERKSkJQql07jDLts0/UFUmSpN1J6um53NxccnNzKS0tjbqUSnfbbbBkSVjHZGCSJCn5OdIUgbffhhNPhLvugltuiboaSZJUHoamBNuyBTp2DM0r//EPqJXUY32SJOlb/spOsPvvh/feMzBJklTdePdcAn3yCdx+Owwe7N1ykiRVN07PJUgsBr16hcXf778P++0XdUWSJCkeThAlyFNPwauvwsyZBiZJkqojp+cSYO1auOEGuOACyM6OuhpJklQRhqYEGDoUSkvhgQeirkSSJFWU03NVbMECePxxeOghOPjgqKuRJEkVldQLwf9vR/CPP/642i0E37YNTj4ZNmyAd96xxYAkSdVZUoemb1XXu+fGj4eBA2HOHDjllKirkSRJe8M1TVWkuBh+/Wvo18/AJElSKjA0VZERI6CoCP74x6grkSRJlcHQVAWWLg13yt16KzRrFnU1kiSpMhiaqsCwYdC4Mdx4Y9SVSJKkylKh0DRq1ChatmxJnTp1aN++PfPmzSvXea+//jq1atXi2GOPrchlq4W334ZnnoE774S6daOuRpIkVZa4Q9PkyZMZPHgww4YNY9GiRXTt2pXs7GxWrFix2/OKiooYMGAAPXv2rHCxyS4WC4u/jz4aBgyIuhpJklSZ4m450KlTJ44//nhGjx5ddqx169b06dOHnJycXZ53/vnnc+SRR1KzZk2mTZvG4sWLy33N6tJyYNassE3K9OnQu3fU1UiSpMoU10jT5s2bWbhwIb169drueK9evXjjjTd2ed7YsWP55JNPuO2228p1nZKSEoqLi7d7JLtt28IoU9eucOaZUVcjSZIqW1w9qteuXUtpaSmNGzfe7njjxo1ZtWrVTs9ZsmQJt9xyC/PmzaNWOVti5+TkcMcdd8RTWuQmTIB334U33oCMjKirkSRJla1CC8EzvpcKYrHYDscASktL6d+/P3fccQetWrUq9+sPHTqUoqKiskdBQUFFykyYLVtg+HA45xzo3DnqaiRJUlWIa6SpUaNG1KxZc4dRpdWrV+8w+gSwfv16FixYwKJFi7jmmmsA2LZtG7FYjFq1avHKK6/Qo0ePHc7LzMwkMzMzntIiNX48fPopvPBC1JVIkqSqEtdIU+3atWnfvj15eXnbHc/Ly6NLly47PL9+/fq89957LF68uOxx1VVXcdRRR7F48WI6deq0d9UngS1b4K674NxzoW3bqKuRJElVJa6RJoAhQ4Zw0UUX0aFDBzp37syjjz7KihUruOqqq4AwtbZy5UrGjx9PjRo1aPu9JHHwwQdTp06dHY5XVxMnwvLlMGVK1JVIkqSqFHdo6tevH+vWrePOO++ksLCQtm3bMnPmTFq0aAFAYWHhHns2pYqtW8Mec2efDSncr1OSJFGBPk1RSNY+TU89BRddBAsWQPv2UVcjSZKqkqGpgkpLQ+fvI490AbgkSekg7uk5BdOnw0cfwbhxUVciSZISwZGmCjrpJKhZE/Lzo65EkiQlQlKPNOXm5pKbm0tpaWnUpWznjTfC469/jboSSZKUKI40VcC558K//gUffgg1KtRTXZIkVTdJPdKUjJYuhalT4eGHDUySJKUTf+3HaeRIaNgwtBqQJEnpw9AUhw0bYOxYuPxyqFs36mokSVIiGZriMGFCCE7/u2OMJElKI4amcorFIDcXeveG/90xRpIkpRFDUznNnw/vvQeDBkVdiSRJioKhqZwefRSOOAJ69oy6EkmSFAVDUzkUFcFzz8Fll9lmQJKkdJXUESA3N5c2bdrQsWPHSOuYNAm2bIGBAyMtQ5IkRciO4OVwwgnQuDG88ELCLy1JkpKEHcH34L334O23YcqUqCuRJElRSurpuWQwbhwcdBCccUbUlUiSpCgZmnZj2zaYPBn69YPataOuRpIkRcnQtBuvvw4rV4bQJEmS0puhaTcmT4ZDDoEuXaKuRJIkRc3QtAulpaE3U9++9maSJEmGpl2aOxc+/9ypOUmSFBiadmHyZDjssNCjSZIkKalDU1QdwbduheefD6NMGRkJvbQkSUpSdgTfifx8OOUUeOstR5okSVKQ1CNNUZkxI2yb0qFD1JVIkqRkYWjaiRkzQgdw75qTJEnfMhZ8zyefwIcfwplnRl2JJElKJhUKTaNGjaJly5bUqVOH9u3bM2/evF0+d8qUKZx22mkcdNBB1K9fn86dO/Pyyy9XuOCq9uKLYcuUU0+NuhJJkpRM4g5NkydPZvDgwQwbNoxFixbRtWtXsrOzWbFixU6fn5+fz2mnncbMmTNZuHAh3bt3p3fv3ixatGivi68KL74YFoHXqxd1JZIkKZnEffdcp06dOP744xk9enTZsdatW9OnTx9ycnLK9RpHH300/fr1Y/jw4eV6fqLuntu0CQ44AHJy4IYbquwykiSpGoprpGnz5s0sXLiQXr16bXe8V69evPHGG+V6jW3btrF+/XoaNGgQz6UT4u9/h5IS6Nkz6kokSVKyqRXPk9euXUtpaSmNGzfe7njjxo1ZtWpVuV7jvvvuY+PGjfTt23eXzykpKaGkpKTs6+Li4njKrLDXXoNGjaBt24RcTpIkVSMVWgie8b022bFYbIdjOzNp0iRuv/12Jk+ezMEHH7zL5+Xk5JCVlVX2aNasWUXKjNvs2dCtm60GJEnSjuKKB40aNaJmzZo7jCqtXr16h9Gn75s8eTKXXXYZzzzzDKfu4da0oUOHUlRUVPYoKCiIp8wK2bAhdADv0aPKLyVJkqqhuEJT7dq1ad++PXl5edsdz8vLo0uXLrs8b9KkSVx88cVMnDiRM844Y4/XyczMpH79+ts9qtr8+WHPOUOTJEnambjWNAEMGTKEiy66iA4dOtC5c2ceffRRVqxYwVVXXQWEUaKVK1cyfvx4IASmAQMG8OCDD3LiiSeWjVLVrVuXrKysSvxW9s4bb8BBB0GrVlFXIkmSklHcoalfv36sW7eOO++8k8LCQtq2bcvMmTNp0aIFAIWFhdv1bHrkkUfYunUrgwYNYtCgQWXHBw4cyLhx4/b+O6gkb70FnTpBOZZmSZKkNBR3n6YoVHWfpm3boGFDGDIEfvvbSn95SZKUArxPDFi6FL76Kow0SZIk7YyhiTA1B9CxY7R1SJKk5GVoIoSmVq3gwAOjrkSSJCUrQxPfLQKXJEnalaQOTbm5ubRp04aOVThvFovBMcdAdnaVXUKSJKUA756TJEkqh6QeaZIkSUoWhiZJkqRyMDRJkiSVg6FJkiSpHAxNkiRJ5VAt7p6LxWKsX7+eevXqkeGOupIkKQLVIjRJkiRFzek5SZKkcjA0SZIklYOhSZIkqRwMTZIkSeVgaJIkSSoHQ5MkSVI5GJokSZLKwdAkSZJUDoYmSZKkcjA0SZIklUOtqAuoSt/uWSdJkrQne9rjNqVD0/r168nKyoq6DEmSVA0UFRVRv379Xf7vKb1h7+5GmoqLi2nWrBkFBQW7/QvaWx07duTtt9+ustdP5HVS5Rqp9N7781V+iXrfITX+vhJ1jURcJ5U+84m6TqpcI973Pq1HmjIyMvb4l1S/fv0q/RDVrFmzyv+BTtR1UuUa30qF996fr/hV9fsOqfP3lUo/X5Aan/lEXSdVrvGtynrvXQhexQYNGpQy10mVayRKKv19pdL3kgip8veVSj9fiZBKf1+pco3KltLTc7tTXFxMVlbWHucvlXp879OT73v68r1PX5X93te8/fbbb9/7sqqnmjVr0q1bN2rVSulZSu2E73168n1PX7736asy3/u0HWmSJEmKh2uaJEmSysHQJEmSVA6GJkmSpHIwNEmSJJVD2oWm/Px8evfuTdOmTcnIyGDatGlRl6RKFO/7O2fOHDIyMnZ4/Pvf/05QxapqOTk5dOzYkXr16nHwwQfTp08fPvroo6jLUiWpyPvr5z61jR49mmOOOaasoWXnzp156aWXKuW10y40bdy4kXbt2jFy5MioS1EVqOj7+9FHH1FYWFj2OPLII6uoQiXa3LlzGTRoEG+++SZ5eXls3bqVXr16sXHjxqhLUyXYm/fXz31qOvTQQ/nDH/7AggULWLBgAT169ODss8/m/fff3+vXTuuWAxkZGUydOpU+ffpEXYqqQHne3zlz5tC9e3e+/PJLDjjggARWp6isWbOGgw8+mLlz5/LjH/846nJUycrz/vq5Tz8NGjTgj3/8I5dddtlevU7ajTRJO3PcccfRpEkTevbsyezZs6MuR1WoqKgICP+IKvXE8/76uU99paWlPP3002zcuJHOnTvv9evZGlVprUmTJjz66KO0b9+ekpISnnzySXr27MmcOXMchUhBsViMIUOGcPLJJ9O2bduoy1ElK+/76+c+9b333nt07tyZTZs2sf/++zN16lTatGmz169raFJaO+qoozjqqKPKvu7cuTMFBQXce++9/uOZgq655hreffdd5s+fH3UpqgLlfX/93Ke+o446isWLF/PVV1/x/PPPM3DgQObOnbvXwcnpOel7TjzxRJYsWRJ1Gapk1157LdOnT2f27NkceuihUZejSra376+f+9RSu3ZtjjjiCDp06EBOTg7t2rXjwQcf3OvXdaRJ+p5FixbRpEmTqMtQJYnFYlx77bVMnTqVOXPm0LJly6hLUiWqrPfXz31qi8VilJSU7PXrpF1o2rBhA0uXLi37evny5SxevJgGDRrQvHnzCCtTZdjT+zt06FBWrlzJ+PHjAXjggQc47LDDOProo9m8eTNPPfUUzz//PM8//3xU34Iq2aBBg5g4cSJ//etfqVevHqtWrQIgKyuLunXrRlyd9lZ53l8/9+nl1ltvJTs7m2bNmrF+/Xqefvpp5syZw6xZs/b+xWNpZvbs2TFgh8fAgQOjLk2VYE/v78CBA2OnnHJK2fPvvvvu2OGHHx6rU6dO7MADD4ydfPLJsRdffDGa4lUldvbzAMTGjh0bdWmqBOV5f/3cp5dLL7001qJFi1jt2rVjBx10UKxnz56xV155pVJeO637NEmSJJWXC8ElSZLKwdAkSZJUDoYmSZKkcjA0SZIklYOhSZIkqRwMTZIkSeVgaJIkSSoHQ5MkSVI5GJokSZLKwdAkSZJUDoYmSZKkcjA0SZIklcP/B5A4LNIlrNtCAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(acosh(x), (x,0,3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{1}{12} \\, \\sqrt{2} x^{\\frac{3}{2}} + \\sqrt{2} \\sqrt{x}</script></html>"
      ],
      "text/plain": [
       "-1/12*sqrt(2)*x^(3/2) + sqrt(2)*sqrt(x)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = var(\"x\", domain=\"positive\" )\n",
    "show( taylor( acosh(1+x), x, 0, 2) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{1}{24} \\, x^{4} + \\frac{1}{2} \\, x^{2} + 1</script></html>"
      ],
      "text/plain": [
       "1/24*x^4 + 1/2*x^2 + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show( taylor( cosh(x), x, 0, 4) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/(x^2 + 1)"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "derivative(atan(x),x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/2*pi - x"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "taylor(atan(1/x),x,0,2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = var(\"d\", domain=\"positive\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cE(x,d) :\n",
    "    return 2/x * atan(d/sqrt(1-x**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}20 \\, \\arctan\\left(\\frac{10}{33} \\, \\sqrt{11} d\\right)</script></html>"
      ],
      "text/plain": [
       "20*arctan(10/33*sqrt(11)*d)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cE(1/10,d).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot( cE(0.1,d), (d,1,10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "application/vnd.jupyter.widget-view+json": {
       "model_id": "9418fbe1b6894d0e9c818cc1a8ce3065"
      }
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "@interact\n",
    "\n",
    "def _( _x = slider(srange(.01,1,.01), default=0.5) ):\n",
    "    d = var(\"d\", domain=\"positive\")\n",
    "    plt = plot( cE(_x, d), (d,1,10))\n",
    "    plt.show()\n",
    "    return "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{2 \\, \\arctan\\left(\\frac{d}{\\sqrt{-x^{2} + 1}}\\right)}{x^{2}} - \\frac{2 \\, d}{{\\left(-x^{2} + 1\\right)}^{\\frac{3}{2}} {\\left(\\frac{d^{2}}{x^{2} - 1} - 1\\right)}}</script></html>"
      ],
      "text/plain": [
       "-2*arctan(d/sqrt(-x^2 + 1))/x^2 - 2*d/((-x^2 + 1)^(3/2)*(d^2/(x^2 - 1) - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "cE(x,d).diff(x).show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\pi \\sqrt{-x^{2} + 1} + \\frac{2}{d}</script></html>"
      ],
      "text/plain": [
       "-pi*sqrt(-x^2 + 1) + 2/d"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "KK=taylor(x**2*(1-x**2)**(1/2)*cE(x,d).diff(x), d, oo, 2)\n",
    "KK.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "sqrt(pi^2*d^2 - 4)/(pi*d)"
      ]
     },
     "execution_count": 59,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xc = x.subs(solve( KK , x ))\n",
    "xc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{2 \\, \\pi d \\arctan\\left(\\frac{d}{\\sqrt{-\\frac{\\pi^{2} d^{2} - 4}{\\pi^{2} d^{2}} + 1}}\\right)}{\\sqrt{\\pi^{2} d^{2} - 4}}</script></html>"
      ],
      "text/plain": [
       "2*pi*d*arctan(d/sqrt(-(pi^2*d^2 - 4)/(pi^2*d^2) + 1))/sqrt(pi^2*d^2 - 4)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "show( cE(xc,d) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 61,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot(cE(xc,d), (d,1,10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot( 2*x * atan(sqrt(-1+1/x**2)), (x,0,1) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.652184623909158"
      ]
     },
     "execution_count": 32,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xcLoo = find_root( diff( 2*x * atan(sqrt(-1+1/x**2)), x ), 0, 1 )\n",
    "xcLoo"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.12219267638209"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "( 2*x * atan(sqrt(-1+1/x**2)) ).subs(x==xcLoo)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##  $\\rho \\sim \\frac{ 1 }{ 1+ t^{2\\kappa} }$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = var(\"kappa\",domain=\"positive\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "cDeltaS = 2 * d * sqrt(1-(1+d**2)/(x**(2*kappa)+d**2)) / x"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 1$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [],
   "source": [
    "cDeltaS2 = cDeltaS.subs(kappa==1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left[x = -\\sqrt{\\sqrt{d^{2} + 1} + 1}, x = \\sqrt{\\sqrt{d^{2} + 1} + 1}, x = -\\sqrt{-\\sqrt{d^{2} + 1} + 1}, x = \\sqrt{-\\sqrt{d^{2} + 1} + 1}\\right]</script></html>"
      ],
      "text/plain": [
       "[x == -sqrt(sqrt(d^2 + 1) + 1), x == sqrt(sqrt(d^2 + 1) + 1), x == -sqrt(-sqrt(d^2 + 1) + 1), x == sqrt(-sqrt(d^2 + 1) + 1)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xc2 = solve( diff(cDeltaS2, x) == 0, x)\n",
    "show(xc2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "i = 1\n",
    "pt  = plot(x.subs(xc2[i]), (d,0,1), legend_label=i)\n",
    "pt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2*d*sqrt(-(d^2 + 1)/(d^2 + sqrt(d^2 + 1) + 1) + 1)/sqrt(sqrt(d^2 + 1) + 1)"
      ]
     },
     "execution_count": 92,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cDeltaS2.subs(xc2[i])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 94,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "plot_loglog( cDeltaS2.subs(xc2[i]), (d,1e-4,1) )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $\\kappa = 3$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left[x = i \\, {\\left(\\frac{1}{2} \\, d^{2} + \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = -{\\left(\\frac{1}{2} \\, d^{2} + \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = -i \\, {\\left(\\frac{1}{2} \\, d^{2} + \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = {\\left(\\frac{1}{2} \\, d^{2} + \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = i \\, {\\left(\\frac{1}{2} \\, d^{2} - \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = -{\\left(\\frac{1}{2} \\, d^{2} - \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = -i \\, {\\left(\\frac{1}{2} \\, d^{2} - \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}, x = {\\left(\\frac{1}{2} \\, d^{2} - \\frac{1}{2} \\, \\sqrt{d^{4} + 10 \\, d^{2} + 9} + \\frac{3}{2}\\right)}^{\\frac{1}{4}}\\right]</script></html>"
      ],
      "text/plain": [
       "[x == I*(1/2*d^2 + 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == -(1/2*d^2 + 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == -I*(1/2*d^2 + 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == (1/2*d^2 + 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == I*(1/2*d^2 - 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == -(1/2*d^2 - 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == -I*(1/2*d^2 - 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4), x == (1/2*d^2 - 1/2*sqrt(d^4 + 10*d^2 + 9) + 3/2)^(1/4)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "xc = solve( diff(sqrt(1-(1+d**2)/(x**(2*kappa)+d**2)) / x, x).subs(kappa==2) == 0, x)\n",
    "show(xc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "i = 3\n",
    "pt  = plot(x.subs(xc[i]), (d,0,1), legend_label=i)\n",
    "pt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [
    {
     "ename": "IndexError",
     "evalue": "list index out of range",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-58-aa9ac36329ad>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mx\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msubs\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mxc\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mInteger\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m8\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m/usr/lib/python3/dist-packages/sage/structure/sequence.py\u001b[0m in \u001b[0;36m__getitem__\u001b[0;34m(self, n)\u001b[0m\n\u001b[1;32m    524\u001b[0m                             cr = self.__cr)\n\u001b[1;32m    525\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 526\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mlist\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__getitem__\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mn\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    527\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    528\u001b[0m     \u001b[0;31m# We have to define the *slice functions as long as Sage uses Python 2.*\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mIndexError\u001b[0m: list index out of range"
     ]
    }
   ],
   "source": [
    "x.subs(xc[8])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [],
   "source": [
    "cDeltaL = 2 * atan(sqrt(-1+x**2)) / x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{2 \\, \\arctan\\left(\\sqrt{x^{2} - 1}\\right)}{x^{2}} + \\frac{2}{\\sqrt{x^{2} - 1} x^{2}}</script></html>"
      ],
      "text/plain": [
       "-2*arctan(sqrt(x^2 - 1))/x^2 + 2/(sqrt(x^2 - 1)*x^2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "DD = diff( cDeltaL, x)\n",
    "show(DD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}1.5333081513115205</script></html>"
      ],
      "text/plain": [
       "1.5333081513115205"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "1.1221926763820902"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "xc = find_root(DD, 1,10)\n",
    "show(xc)\n",
    "cDeltaL.subs(x==xc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [],
   "source": [
    "cEpsL = 2 * atan(d/sqrt(1-x**2)) / x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html><script type=\"math/tex; mode=display\">\\newcommand{\\Bold}[1]{\\mathbf{#1}}-\\frac{2 \\, \\arctan\\left(\\frac{d}{\\sqrt{-x^{2} + 1}}\\right)}{x^{2}} - \\frac{2 \\, d}{{\\left(-x^{2} + 1\\right)}^{\\frac{3}{2}} {\\left(\\frac{d^{2}}{x^{2} - 1} - 1\\right)}}</script></html>"
      ],
      "text/plain": [
       "-2*arctan(d/sqrt(-x^2 + 1))/x^2 - 2*d/((-x^2 + 1)^(3/2)*(d^2/(x^2 - 1) - 1))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "DD = diff( cEpsL, x)\n",
    "show(DD)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1/2*pi + 1/3*x^3 - x"
      ]
     },
     "execution_count": 114,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "assume(x>0)\n",
    "taylor(arctan(1/x),x,0,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2*x^2 - x + 1"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "taylor(1/(2*x) * (-1+sqrt(1+4*x)), x, 0, 2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-5/128*x^4 + 1/16*x^3 - 1/8*x^2 + 1/2*x + 1"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "taylor(sqrt(1+x), x,0,4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> overshootBoundaries.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy as sp\n",
    "from scipy.integrate import odeint"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# analytical bounds\n",
    "## triangular profile\n",
    "### upper profile  -->  lower bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "Cru = 2*atan(x)/(1+x**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plot(Cru, (x,0,4), thickness=3,\n",
    "     axes_labels = [r\"$d \\: \\sqrt{R_u/R_d}$\",r\"$Cr$\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "dC = diff(Cru, x) \n",
    "show(dC)\n",
    "xc = find_root(dC, 0, 2)\n",
    "show(xc)\n",
    "show(xc**2)\n",
    "\n",
    "CruMax = Cru.subs(x=xc)\n",
    "show(CruMax)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-2\n",
    "xMax = 1e2\n",
    "pltTL = plot( Cru, (x,xMin,xc), thickness=3,\n",
    "     axes_labels = [r\"$d$\",r\"$C$\"])\n",
    "\n",
    "pltTL += plot( Cru, (x,xc,10), thickness=2, linestyle=\":\")\n",
    "\n",
    "pltTL +=   plot( CruMax, (x,xc,xMax), thickness=3, color=\"darkblue\",  )  \n",
    "\n",
    "pltTL2 = plot( 2*x/(1+x**2), (x,0,2), color=\"gray\")\n",
    "\n",
    "\n",
    "(pltTL2+pltTL).show(scale = \"loglog\" , ymin = xMin)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### lower profile  -->  upper bound"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "d = var(\"d\")\n",
    "Crl =  2 * x**3 * atan(x*d) / (x**2-1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt = plot(Crl.subs(d==0.1), (x,1,4))\n",
    "plt += plot(Crl.subs(d==10), (x,1,4) , color=\"red\")\n",
    "\n",
    "plt.show(ymax=10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt  = plot(Crl.subs(x==1.2), (d,0,10))\n",
    "plt += plot(Crl.subs(x==sqrt(2)), (d,0,10), color=\"pink\")\n",
    "plt += plot(Crl.subs(x==1.5), (d,0,10), color=\"green\")\n",
    "plt += plot(Crl.subs(x==2), (d,0,10), color=\"black\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pltTU = plot(Crl.subs(x==1.5), (d,1e-2,100), color=\"green\", thickness=3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "boundsT  = (pltTL+pltTU)\n",
    "boundsT += plot( 2*arctan(x)/(1+x**2), (x,1e-2,1e2), color=\"pink\")\n",
    "\n",
    "boundsT += plot( 2*x/(1+x**2), (x,0,2), color=\"gray\")\n",
    "boundsT += plot( 3*sqrt(3)*x, (x,0,2), color=\"magenta\")\n",
    "\n",
    "\n",
    "boundsT.show(scale = \"loglog\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Gaussian profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pltGL = plot_loglog(2*x, (x,1e-4,.5), color=\"blue\", thickness=3)\n",
    "# pltGL += plot_loglog(1.1222, (x,.5,100), color=\"darkblue\", thickness=3)\n",
    "# pltGL += plot_loglog(pi/sqrt(1+2/pi), (x,1,100), color=\"darkblue\", thickness=1)\n",
    "\n",
    "pltGL += plot_loglog( 1.76273613401715, (x,1,100), color=\"darkblue\", thickness=3)\n",
    "\n",
    "\n",
    "pltGL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# pltGU  = plot_loglog( 2*x * np.sqrt(-2*exp(1)*np.log(x)), (x,1e-4,1e-1), color=\"green\", thickness=1)\n",
    "# pltGU += plot_loglog( pi, (x,exp(-1),100), color=\"darkgreen\", thickness=1)\n",
    "\n",
    "# pltGU  = plot_loglog( 2*x * np.sqrt(-2*np.log(x)) * 2.3968950177775796, (x,1e-4,1e-1), color=\"green\", thickness=1)\n",
    "# pltGU += plot_loglog( 2*pi, (x,exp(-1),100), color=\"darkgreen\", thickness=1)\n",
    "\n",
    "pltGU  = plot_loglog( 4*x * np.sqrt(-exp(1)*np.log(x)), (x,1e-4,1e-1), color=\"green\", thickness=3)\n",
    "pltGU += plot_loglog( 2*pi, (x,exp(-1),100), color=\"darkgreen\", thickness=3)\n",
    "\n",
    "pltGU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "boundsG = pltGU+pltGL\n",
    "boundsG.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# numerical evaluation of boundary"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### setup common variables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "1e5*2**(-20).n()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "##  array with c-values\n",
    "c_aux = np.linspace(-20,10,5000)\n",
    "c = 2**c_aux\n",
    "\n",
    "##  array with d-values\n",
    "d_aux = np.linspace(-20,10,300)\n",
    "d = 2**d_aux\n",
    "\n",
    "## time array for ODE integration\n",
    "tG = np.linspace(0, 20, 1+20*100)\n",
    "\n",
    "##  initial condition for ODE\n",
    "yI = [0]"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### triangular profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def rho_triang (tau, _d, alpha) :\n",
    "    dSq = _d * _d\n",
    "    if  tau < (1+dSq)*(alpha-1)/2 :\n",
    "        return -dSq \n",
    "    elif tau < 0 :\n",
    "        return 1 + 2*tau / (1-alpha)\n",
    "    elif tau < (1+dSq)*(alpha+1)/2 :\n",
    "        return 1 - 2*tau / (1+alpha)\n",
    "    else :\n",
    "        return -dSq"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#  parameter set 1\n",
    "_c = 1.0\n",
    "_d = 1.0\n",
    "\n",
    "\n",
    "tMax = 3. * 0.5 * (1 + _d*_d)\n",
    "t1 = np.linspace( 0., tMax, 1+100*tMax )\n",
    "# t1 = np.linspace( 0., 0.5*(1.+_d*_d), 1+10*(1.+_d*_d) )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z + np.maximum( -_d*_d, 1 - 2.*np.abs(t) )\n",
    "    return dzdt\n",
    "sol1 = odeint(ricc,yI,t1)\n",
    "print( \"max1: \", np.amax(sol1) )\n",
    "      \n",
    "#  parameter set 2\n",
    "_c = 2.0\n",
    "_d = 2.0\n",
    "t2 = np.linspace( 0., 0.5*(1.+_d*_d), 1+10*(1+_d*_d) )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z + np.maximum( -_d*_d, 1 - 2.*np.abs(t) )\n",
    "    return dzdt\n",
    "sol2 = odeint(ricc,yI,t2)\n",
    "print( \"max2: \", np.amax(sol2) )\n",
    "\n",
    "#  parameter set 3\n",
    "_c = 3.0\n",
    "_d = 3.0\n",
    "t3 = np.linspace( 0., 0.5*(1.+_d*_d), 1+10*(1.+_d*_d) )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z + np.maximum( -_d*_d, 1 - 2.*np.abs(t) )\n",
    "    return dzdt\n",
    "sol3 = odeint(ricc,yI,t3)\n",
    "print( \"max3: \", np.amax(sol3) )\n",
    "\n",
    "pl  = line( zip(t1,sol1), thickness=5 )\n",
    "pl += line( zip(t2,sol2), color=\"green\", thickness=3  )\n",
    "pl += line( zip(t3,sol3), color=\"red\", ymax=4 )\n",
    "\n",
    "\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_tip = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax < d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 0., tMax, 1+100*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + np.maximum( -dSquared, 1. - 2.*t )\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_tip[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_tip = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax < d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        tMax = 3. * 0.5 * (1 + dSquared)\n",
    "        t = np.linspace( 0., tMax, 1+100*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z + np.maximum( -dSquared, 1. - 2.*t )\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_tip[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptT = line( zip(d, c_tip), thickness=2, color=\"red\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptT += points( zip(d, c_tip), color=\"green\",\n",
    "    axes_labels = [r\"$d = 1/\\sqrt{H}$\", r\"$c = T \\, \\sqrt{H}$\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptT.show( scale=\"loglog\", xmin=1e-6, xmax=100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-3\n",
    "xMax = 1e2\n",
    "\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-3, \n",
    "              ymax = 10, \n",
    "              frame = True,\n",
    "                 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lower = arctan(x) / (1+x**2)\n",
    "dC = find_root( diff(lower, x), 0.5,2)\n",
    "show(dC)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## lower \n",
    "boundsTn  = plot( lower, (x,xMin, xMax), \n",
    "                 thickness=2, color=\"blue\", **plt_params)\n",
    "boundsTn += plot( lower.subs(x==dC), (x,dC, xMax), \n",
    "                 thickness=2, color=\"blue\", linestyle=\":\", **plt_params)\n",
    "\n",
    "## upper\n",
    "boundsTn += plot( 4*sqrt(2)*arctan(sqrt(2)*x), (x,xMin, xMax), \n",
    "                 thickness=2, color=\"green\", **plt_params)\n",
    "boundsTn += plot( 3*sqrt(3)*pi/2, (x,4, xMax), \n",
    "                 thickness=2, color=\"green\", linestyle=\":\", **plt_params)\n",
    "\n",
    "# boundsTn"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(3*sqrt(3) / (4*sqrt(2))).n()\n",
    "# (boundsTn+ptT).show(**plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(boundsTn+ptT).show(**plt_params)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(boundsTn+ptT).save_image(\"triangle_bounds.pdf\",  transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                          **plt_params )\n",
    "(boundsTn+ptT).save_image(\"triangle_bounds.png\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                          **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptJtime = plot_loglog( 2*atan(1/sqrt(x)) / sqrt(x), (x,1e-3,1e3), color=\"black\" )\n",
    "# scale = 1/10\n",
    "# ptJtime += plot_loglog( .2 * 2*atan(1/sqrt(x*scale)) / sqrt(x*scale), (x,1e-3,1e3), color=\"gray\" )\n",
    "ptJtime += plot_loglog( 0.7 * 2*atan(1/sqrt(x)) / sqrt(x), (x,1e-3,1e3), color=\"gray\" )\n",
    "\n",
    "prTtime = line( zip( 1/d**2,  d*c_tip ), thickness=2, color=\"red\",\n",
    "     axes_labels = [\"H\", \"T\"],\n",
    "     gridlines = True, )\n",
    "(ptJtime+prTtime).show(scale=\"loglog\", xmin=1e-3, xmax=1e4, ymin=1e-3, ymax=100)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### exponential profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#  parameter set 1\n",
    "_c = 1\n",
    "_d = 1\n",
    "gRate = 4 * np.log(1.+1./_d**2)\n",
    "tMax = 3/np.sqrt(gRate)\n",
    "t1 = np.linspace( 0., tMax, 1+100*tMax )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c * z*z - _d*_d + (1+_d*_d) * exp( -t**2 * gRate )\n",
    "    return dzdt\n",
    "sol1 = odeint(ricc,yI,t1)\n",
    "print( \"max1: \", np.amax(sol1), np.amax(sol1)>1 )\n",
    "      \n",
    "#  parameter set 2\n",
    "_c = 1.5\n",
    "_d = 1.5\n",
    "gRate = 4 * np.log(1.+1./_d**2)\n",
    "tMax = 3/np.sqrt(gRate)\n",
    "t2 = np.linspace( 0., tMax, 1+100*tMax )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z -_d*_d + (1+_d*_d) * exp( -t**2 * gRate )\n",
    "    return dzdt\n",
    "sol2 = odeint(ricc,yI,t2)\n",
    "print( \"max2: \", np.amax(sol2), np.amax(sol2)>1 )\n",
    "\n",
    "#  parameter set 3\n",
    "_c = 1.9\n",
    "_d = 1.9\n",
    "gRate = 4 * np.log(1.+1./_d**2)\n",
    "tMax = 3/np.sqrt(gRate)\n",
    "t3 = np.linspace( 0., tMax, 1+100*tMax )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z -_d*_d + (1+_d*_d) * exp( -t**2 * gRate )\n",
    "    return dzdt\n",
    "sol3 = odeint(ricc,yI,t3)\n",
    "print( \"max3: \", np.amax(sol3), np.amax(sol3)>1 )\n",
    "\n",
    "#  parameter set 4\n",
    "_c = 1.95\n",
    "_d = 1.95\n",
    "gRate = 4 * np.log(1.+1./_d**2)\n",
    "tMax = 3/np.sqrt(gRate)\n",
    "t4 = np.linspace( 0., tMax, 1+100*tMax )\n",
    "def ricc(z,t):\n",
    "    dzdt = _c*_c*z*z -_d*_d + (1+_d*_d) * exp( -t**2 * gRate )\n",
    "    return dzdt\n",
    "sol4 = odeint(ricc,yI,t4)\n",
    "print( \"max4: \", np.amax(sol4), np.amax(sol4)>1 )\n",
    "\n",
    "\n",
    "pl  = line( zip(t1,sol1), thickness=5 )\n",
    "pl += line( zip(t2,sol2), color=\"green\", thickness=3  )\n",
    "pl += line( zip(t3,sol3), color=\"red\", ymax=4 )\n",
    "pl += line( zip(t4,sol4), color=\"black\", ymax=4 )\n",
    "\n",
    "\n",
    "pl.show(ymin = -2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Gauss = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        cSquared = c[j] * c[j]\n",
    "        dSquared = d[i] * d[i]\n",
    "        gRate = 4 * np.log(1.+1./dSquared)\n",
    "        tMax = 3/np.sqrt(gRate)\n",
    "        t = np.linspace( 0., tMax, 1+100*tMax )\n",
    "        def ricc(z,t):\n",
    "            dzdt = cSquared * z*z - dSquared + (1.+dSquared) * exp( -t**2 * gRate )\n",
    "            return dzdt\n",
    "        sol = odeint(ricc,yI,t)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Gauss[i] = c[j]\n",
    "    zMax = 0\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptG = line( zip(d, c_Gauss), thickness=2, color=\"red\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptG += points( zip(d, c_Gauss), color=\"green\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(ptG+boundsG).show( xmin=1e-4, xmax=100, ymin=1e-3, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### triangular profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    \n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( -dSquared, (x,0,5), color=\"gray\", thickness=5 )\n",
    "    pl += plot( lambda x: np.maximum( -dSquared, 1 - 2.*np.abs(x) ), (x,0,5), thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def triangle_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z + np.maximum( -dSquared, 1 - 2.*np.abs(t) )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = triangle_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Triangle = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = triangle_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Triangle[i] = c[j]\n",
    "    zMax = 0\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptTriangle = line( zip(d, c_Triangle), thickness=2, color=\"red\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptTriangle += points( zip(d, c_Triangle), color=\"green\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(boundsT+ptTriangle).show( scale=\"loglog\", xmin=1e-3, xmax=100, ymin=1e-2, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### square profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    \n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( -dSquared, (x,0,5), color=\"gray\", thickness=5 )\n",
    "    pl += plot( lambda x: np.maximum( -dSquared, 1 - ( 2.*np.abs(x) )**2 ), (x,0,5), thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def square_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z + np.maximum( -dSquared, 1 - ( 2.*np.abs(t) )**2 )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = square_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl   = plot( yMin, (x,0,20), thickness=5, color=\"gray\" )\n",
    "\n",
    "    pl  += line( zip(tG,sol), thickness=3, ymin = yMin, ymax = yMax )\n",
    "\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Square = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = square_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Square[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptSquare = line( zip(d, c_Square), thickness=2, color=\"purple\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptSquare += points( zip(d, c_Square), color=\"purple\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(ptTriangle+ptSquare).show( scale=\"loglog\", xmin=1e-4, xmax=100, ymin=3e-4, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Gaussian profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    \n",
    "    dSquared = _d * _d\n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "\n",
    "    pl  = plot( - dSquared + (1+dSquared) * np.exp( -x**2 * gRate ), (x,0,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,0,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gauss_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    gRate = 4 * np.log(1.+1./dSquared)\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1+dSquared) * np.exp( -t**2 * gRate )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = gauss_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Gauss = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = gauss_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Gauss[i] = c[j]\n",
    "    zMax = 0\n",
    "    print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptGauss = line( zip(d, c_Gauss), thickness=2, color=\"red\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptGauss += points( zip(d, c_Gauss), color=\"green\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "\n",
    "(boundsG+ptGauss).show( scale=\"loglog\", xmin=1e-4, xmax=100, ymin=1e-3, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### inverse Cosh profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    \n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( - dSquared + (1.+dSquared) / np.cosh( 2*x * acosh(1+1/dSquared) ), (x,0,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,0,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cosh_integration (_c, _d) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1.+dSquared) / np.cosh( 2*t * acosh(1+1/dSquared) )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5), ):\n",
    "    sol = cosh_integration (_c, _d)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "c_Cosh = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = cosh_integration (c[j], d[i])\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_Cosh[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptCosh = line( zip(d, c_Cosh), thickness=2, color=\"red\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "ptCosh += points( zip(d, c_Cosh), color=\"green\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax=3\n",
    "    )\n",
    "\n",
    "#pt = plot_loglog( -10*x*log(np.abs(x)), (x,1e-5,1e3), ymax=10)\n",
    "#ptL2 = plot_loglog( 50*x, (x,1e-5,1e3), ymax=10, color=\"pink\")\n",
    "\n",
    "ptCoshBound  = plot(-4 * x*np.log(x), (x,1e-6,0.1), thickness=3, color=\"blue\")\n",
    "ptCoshBound += plot(2, (x,0.1,100), thickness=3, color=\"darkblue\")\n",
    "\n",
    "\n",
    "\n",
    "(ptCoshBound+ptCosh).show( scale=\"loglog\", xmin=1e-6, xmax=100, ymin=3e-5, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### $|t|^{-\\kappa}$ profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _d = slider(srange(.01,5,.1), default=0.5),\n",
    "       _kappa = slider(srange(1,10,0.1), default=1), ):\n",
    "    \n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "    pl  = plot( - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa/2 * np.log((2*x)**2)) / dSquared ), (x,0,5), thickness=3 )\n",
    "    pl += plot( -dSquared, (x,0,5), color=\"gray\", thickness=3 )\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_cL_large (kappa) :\n",
    "    xx = find_root(kappa/2 - x*arctan(x), 0, 10)\n",
    "    return kappa / (xx * np.exp( np.log(1+xx**2) / kappa ))\n",
    "\n",
    "def kappa_cL_small (x, kappa) :\n",
    "    return np.sqrt(2*kappa) * x / np.exp( np.log(1+kappa/2) * (0.5 + 1/kappa) )\n",
    "\n",
    "def kappa_cU_large (kappa) :\n",
    "    return  np.pi * np.sqrt(2/kappa) * np.exp( np.log(1+kappa/2) * (0.5 + 1/kappa) )\n",
    "\n",
    "def kappa_cU_small (x, kappa) :\n",
    "    return 2*kappa  * np.exp( np.log(kappa-1) * (-1 + 1/kappa) + np.log(x) * (1 - 2/kappa) )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def kappa_integration (_c, _d, _kappa) :\n",
    "\n",
    "    ##  setup and solve ODE\n",
    "    cSquared = _c * _c\n",
    "    dSquared = _d * _d\n",
    "\n",
    "    def ricc(z,t):\n",
    "        dzdt = cSquared * z*z - dSquared + (1.+dSquared) / ( 1 + np.exp(_kappa/2 * np.log((2*t)**2)) / dSquared )\n",
    "        return dzdt\n",
    "\n",
    "    # return solution\n",
    "    return odeint(ricc,yI,tG)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "@interact\n",
    "\n",
    "def _( _c = slider(srange(.01,5,.1), default=0.5),\n",
    "       _d = slider(srange(.01,5,.1), default=0.5),\n",
    "       _kappa = slider(srange(1,5,1), default=1), ):\n",
    "    sol = kappa_integration (_c, _d, _kappa)\n",
    "    \n",
    "    yMin = - _d / _c\n",
    "    yMax = - 2* yMin\n",
    "    pl  = line( zip(tG,sol), thickness=5, ymin = yMin, ymax = yMax )\n",
    "    pl += plot(-_d/_c, (x,0,20), color=\"gray\")\n",
    "    pl.show()\n",
    "    return"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 2\n",
    "c_kappa2 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa2[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 3\n",
    "c_kappa3 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa3[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 3\n",
    "xMin = 1e-6\n",
    "xMin = 1e-6\n",
    "\n",
    "ptkappa03  = line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\" )\n",
    "\n",
    "ptkappa03 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa03 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa03 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa03 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa03.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 4\n",
    "c_kappa4 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa4[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 4\n",
    "xMin = 1e-6\n",
    "xMin = 1e-6\n",
    "\n",
    "ptkappa04  = line( zip(d, c_kappa4), color=\"pink\", legend_label=r\"$4$\" )\n",
    "\n",
    "ptkappa04 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa04 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa04 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa04 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa04.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 6\n",
    "c_kappa6 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa6[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 6\n",
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa06  = line( zip(d, c_kappa6), color=\"pink\", legend_label=r\"$6$\" )\n",
    "\n",
    "ptkappa06 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa06 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa06 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa06 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa06.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 8\n",
    "c_kappa8 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa8[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 8\n",
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa08  = line( zip(d, c_kappa8), color=\"pink\", legend_label=r\"$8$\" )\n",
    "\n",
    "ptkappa08 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa08 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa08 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa08 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa08.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 10\n",
    "c_kappa10 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa10[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 10\n",
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa10  = line( zip(d, c_kappa10), color=\"pink\", legend_label=r\"$10$\" )\n",
    "\n",
    "ptkappa10 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa10 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa10 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa10 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa10.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "## array with tipping values\n",
    "kappa = 16\n",
    "c_kappa16 = np.linspace(-20,10,300)\n",
    "\n",
    "j    =  0   # index for  c-values\n",
    "zMax = -1\n",
    "\n",
    "for i in range (0,300) :          # index for  d-values\n",
    "    ## increase  c-values   until  we hit a runaway trajectory\n",
    "    while ( zMax <= d[i]/c[j] ) :       \n",
    "        ##  setup and solve ODE\n",
    "        sol = kappa_integration (c[j], d[i], kappa)\n",
    "        \n",
    "        ## assign asymptotic value to  zMax\n",
    "        zMax = np.amax(sol)\n",
    "\n",
    "        ##  increase index for  c-value\n",
    "        j += 1\n",
    "\n",
    "    ##  store latest c-value  in  c_tip\n",
    "    j -= 1\n",
    "    c_kappa16[i] = c[j]\n",
    "    zMax = 0\n",
    "    # print( \"i=\", i, \"\\t d=\", d[i], \"\\t C=\", c[j] )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "kappa = 16\n",
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa16  = line( zip(d, c_kappa16), color=\"pink\", legend_label=r\"$16$\" )\n",
    "\n",
    "ptkappa16 += plot( lambda x: kappa_cL_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "ptkappa16 += plot( lambda x: kappa_cL_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa16 += plot( lambda x: kappa_cU_small(x, kappa), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "ptkappa16 += plot( lambda x: kappa_cU_large(kappa), (x,1,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa16.show( scale=\"loglog\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xmax = 3\n",
    "\n",
    "ptkappa = line( zip(d, c_kappa2), thickness=2, color=\"blue\", legend_label=r\"$2$\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\", )\n",
    "ptkappa += plot(2*x**(1./3.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa4), color=\"green\", legend_label=r\"$4$\"    )\n",
    "ptkappa += plot(2*x**0.5, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa6), color=\"red\", legend_label=r\"$6$\",    )\n",
    "ptkappa += plot(2*x**(2./3.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa8), color=\"black\", legend_label=r\"$8$\",    )\n",
    "ptkappa += plot(2*x**0.75, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa16), color=\"magenta\", legend_label=r\"$16$\",    )\n",
    "ptkappa += plot(2*x**(1-1./8.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "#ptkappa+= line( zip(d, c_Gauss), color=\"gray\", legend_label=r\"Gauss\",   )\n",
    "#ptkappa += plot(-2*x*np.log(x), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "\n",
    "ptkappa+= line( zip(d, c_Triangle), color=\"gray\", legend_label=r\"Triangle\",    )\n",
    "ptkappa += plot(4*x, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "\n",
    "(ptkappa).show( scale=\"loglog\", ymin=1e-5, ymax=10 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa = line( zip(d, c_kappa2), thickness=2, color=\"blue\", legend_label=r\"$2$\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\", )\n",
    "ptkappa += plot(2*x**(1./3.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa4), color=\"green\", legend_label=r\"$4$\"    )\n",
    "ptkappa += plot(2*x**0.5, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa6), color=\"magenta\", legend_label=r\"$6$\",    )\n",
    "ptkappa += plot(2*x**(2./3.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "6\n",
    "ptkappa += line( zip(d, c_kappa10), color=\"red\", legend_label=r\"$10$\",    )\n",
    "ptkappa += plot(2*x**0.8, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa16), color=\"orange\", legend_label=r\"$16$\",    )\n",
    "ptkappa += plot(2*x**(1-1./8.), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"orange\")\n",
    "\n",
    "#ptkappa+= line( zip(d, c_Gauss), color=\"black\", legend_label=r\"Gaussian\",   )\n",
    "#ptkappa += plot(-2*x*np.log(x), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "# ptkappa+= line( zip(d, c_Square), color=\"gray\", legend_label=r\"finite\",    )\n",
    "# ptkappa += plot(2*x, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"jump\")\n",
    "\n",
    "(ptkappa).show( scale=\"loglog\", ymin=5e-4, ymax=10, title=\"prefac 2\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa = line( zip(d, c_kappa2), thickness=2, color=\"blue\", legend_label=r\"$2$\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\", )\n",
    "ptkappa += plot(2*(x/sqrt(1/2))**(1./3.) * sqrt(5/2), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa4), color=\"green\", legend_label=r\"$4$\"    )\n",
    "ptkappa += plot(2*(x/sqrt(1))**0.5 * sqrt(3), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa6), color=\"magenta\", legend_label=r\"$6$\",    )\n",
    "ptkappa += plot(2*(x/sqrt(2))**(2./3.) * sqrt(4), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa10), color=\"red\", legend_label=r\"$10$\",    )\n",
    "ptkappa += plot(2*(x/sqrt(4))**0.8 * sqrt(5), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa16), color=\"orange\", legend_label=r\"$16$\",    )\n",
    "ptkappa += plot(2*(x/sqrt(7))**(1-1./8.) * sqrt(9), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"orange\")\n",
    "\n",
    "#ptkappa+= line( zip(d, c_Gauss), color=\"black\", legend_label=r\"Gaussian\",   )\n",
    "#ptkappa += plot(-2*x*np.log(x), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "# ptkappa+= line( zip(d, c_Square), color=\"gray\", legend_label=r\"finite\",    )\n",
    "# ptkappa += plot(2*x, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"jump\")\n",
    "\n",
    "(ptkappa).show( scale=\"loglog\", xmin=xMin, ymin=1e-5, ymax=10, title=\"defected prefac, 1st version\" )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa = line( zip(d, c_kappa2), thickness=2, color=\"blue\", legend_label=r\"$2$\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\", )\n",
    "ptkappa += plot(2 *3./(3.-1.)**(1.-1./3.)  * x**(1./3.), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa4), color=\"green\", legend_label=r\"$4$\"    )\n",
    "ptkappa += plot(2 *4./(4.-1.)**(1.-1./4.)  * x**0.5, (x,xMin,.01), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa6), color=\"magenta\", legend_label=r\"$6$\",    )\n",
    "ptkappa += plot(2 *6./(6.-1.)**(1.-1./6.)  * x**(2./3.), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa10), color=\"red\", legend_label=r\"$10$\",    )\n",
    "ptkappa += plot(2 *10./(10.-1.)**(1.-1./10.)  * x**0.8, (x,xMin,.01), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa16), color=\"orange\", legend_label=r\"$16$\",    )\n",
    "ptkappa += plot(2 *16./(16.-1.)**(1.-1./16.)  * x**(1-1./8.), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"orange\")\n",
    "\n",
    "#ptkappa+= line( zip(d, c_Gauss), color=\"black\", legend_label=r\"Gaussian\",   )\n",
    "#ptkappa += plot(-2*x*np.log(x), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "# ptkappa+= line( zip(d, c_Square), color=\"gray\", legend_label=r\"finite\",    )\n",
    "# ptkappa += plot(2*x, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"jump\")\n",
    "\n",
    "(ptkappa).show( scale=\"loglog\", xmin=xMin, ymin=1e-5, ymax=10 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-6\n",
    "xMax = 1e3\n",
    "\n",
    "ptkappa = line( zip(d, c_kappa2), thickness=2, color=\"blue\", legend_label=r\"$2$\",\n",
    "    axes_labels = [\"d\", \"c\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa3), color=\"pink\", legend_label=r\"$3$\", )\n",
    "ptkappa += plot(lambda x: kappa_cU_small(x, 3), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa4), color=\"green\", legend_label=r\"$4$\"    )\n",
    "ptkappa += plot(lambda x: kappa_cU_small(x, 4), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa6), color=\"magenta\", legend_label=r\"$6$\",    )\n",
    "ptkappa += plot(lambda x: kappa_cU_small(x, 6), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa10), color=\"red\", legend_label=r\"$10$\",    )\n",
    "ptkappa += plot(lambda x: kappa_cU_small(x, 10), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "ptkappa += line( zip(d, c_kappa16), color=\"orange\", legend_label=r\"$16$\",    )\n",
    "ptkappa += plot(lambda x: kappa_cU_small(x, 16), (x,xMin,.01), thickness=2, linestyle=\":\", color=\"orange\")\n",
    "\n",
    "#ptkappa+= line( zip(d, c_Gauss), color=\"black\", legend_label=r\"Gaussian\",   )\n",
    "#ptkappa += plot(-2*x*np.log(x), (x,xMin,.1), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "# ptkappa+= line( zip(d, c_Square), color=\"gray\", legend_label=r\"finite\",    )\n",
    "# ptkappa += plot(2*x, (x,xMin,.1), thickness=2, linestyle=\":\", color=\"gray\")\n",
    "\n",
    "ptkappa += plot( 2*atan(x), (x,xMin,xMax), thickness=1, color=\"gray\", legend_label=r\"jump\")\n",
    "\n",
    "(ptkappa).show( scale=\"loglog\", xmin=xMin, ymin=1e-5, ymax=10 )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#ptkappa_fill  = polygon(  [ [x,y] for [x,y] in zip(         d,  c_kappa1                ) ]\n",
    "#                        + [ [x,y] for [x,y] in zip( np.flip(d), np.flip(2*np.arctan(d)) ) ], \n",
    "#                        rgbcolor=(0.9,0.9,0.9))\n",
    "ptkappa_fill  = polygon(  [ [x,y] for [x,y] in zip(         d,  2*np.arctan(d))   ]\n",
    "                        + [ [x,y] for [x,y] in zip( np.flip(d), 3*np.exp(0*d) ) ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "ptkappa_fill += polygon(  [ [xMin,2], [xMax,2], [xMax,pi], [xMin,pi] ], \n",
    "                        rgbcolor=(0.9,0.9,0.9))\n",
    "\n",
    "( ptkappa_fill + ptkappa ).show( scale=\"loglog\", ymin=1e-6, ymax=10 )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ptkappa.set_legend_options(font_size=8)\n",
    "\n",
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "ptkappa_text  = text(\"unsafe\", (.01,  6), fontsize=10,  color=\"black\" )\n",
    "ptkappa_text += text(\"safe\",  (.1, 1e-3), fontsize=10, color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-5,\n",
    "                  ymax = 15,\n",
    "                  ticks = [[1e-6,1e-3,1,1e3],[1e-4,1e-2,1]],\n",
    "              frame = True,\n",
    "                 )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d.pdf\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_c-d.png\", transparent=True, \n",
    "              fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Figure 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "xMin = 1e-3\n",
    "xMax = 1e6\n",
    "xLarge = 1e2\n",
    "\n",
    "# ptkappa = plot(3/sqrt(x), (x,xMin,xMax), thickness=3, color=\"gold\", legend_label=r\"$3 / \\sqrt{H}$\")\n",
    "ptkappa = plot(3/sqrt(x), (x,xMin,xMax), thickness=3, color=\"gold\", legend_label=r\"literature\")\n",
    "\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa2), thickness=2, color=\"blue\", legend_label=r\"Cauchy\",\n",
    "    axes_labels = [\"H\", \"T\"],\n",
    "     gridlines = True,\n",
    "     xmax = xMax\n",
    "    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/1.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"blue\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa3), thickness=2, color=\"pink\", legend_label=r\"$3$\", )\n",
    "# ptkappa += plot(2*x**(-1+0.5/1.5), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"pink\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_kappa4), thickness=2, color=\"green\", legend_label=r\"$4$\"    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/2.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"green\")\n",
    "\n",
    "# ptkappa += line( zip(1/d**2, d*c_kappa3), color=\"red\", legend_label=r\"$6$\",    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/3.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"red\")\n",
    "\n",
    "# ptkappa += line( zip(1/d**2, d*c_kappa4), color=\"black\", legend_label=r\"$4$\",    )\n",
    "# ptkappa += plot(2*x**(-1+0.5/4.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"black\")\n",
    "\n",
    "#ptkappa += line( zip(1/d**2, d*c_kappa8), color=\"magenta\", legend_label=r\"$8$\",    )\n",
    "#ptkappa += plot(2*x**(-1+0.5/8.), (x,xLarge,xMax), thickness=2, linestyle=\":\", color=\"magenta\")\n",
    "\n",
    "ptkappa += line( zip(1/d**2, d*c_Gauss), thickness=2, color=\"black\", legend_label=r\"Gaussian\",    )\n",
    "\n",
    "ptkappa += plot_loglog( 2*atan(1/sqrt(x)) / sqrt(x), (x,xMin,xMax), plot_points=20000, thickness=2, color=\"gray\", legend_label=r\"jump\")\n",
    "\n",
    "\n",
    "ptkappa_fill  = plot_loglog( [3/sqrt(x), 2*atan(1/sqrt(x)) / sqrt(x) ], (x,xMin,xMax), \n",
    "                       plot_points=20000, fill={0:[1]}, fillcolor=\"lightgray\")\n",
    "ptkappa_fill += plot_loglog( [3/sqrt(x), 2/sqrt(x) ], (x,xMin,1e-2), \n",
    "                       plot_points=20000, fill={0:[1]}, fillcolor=\"lightgray\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "bbox = {'boxstyle':\"square\", 'fc':\"white\", 'ec':\"white\", 'lw':2}\n",
    "ptkappa_text  = text(\"unsafe\", (90,   10), fontsize=10,  color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptkappa_text += text(\"safe\",  (0.1, 1e-2), fontsize=10, color=\"black\",\n",
    "                            bounding_box=bbox)\n",
    "ptkappa_text.set_legend_options(font_size=7)\n",
    "\n",
    "\n",
    "plt_params = dict( scale=\"loglog\", \n",
    "              xmin = xMin, \n",
    "              xmax = xMax, \n",
    "              ymin = 1e-4, \n",
    "              ymax = 100, \n",
    "              frame = True,\n",
    "                 )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).show( **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_T-H.pdf\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                  **plt_params )\n",
    "(ptkappa_text + ptkappa_fill + ptkappa).save_image(\"overshoot_T-H.png\", transparent=True, \n",
    "               fontsize=8,                  # size of text font\n",
    "              figsize=(3.6,2.4),                # figure size)\n",
    "                                                   **plt_params )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> rainfall_intensities.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Caine (1980)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def caine( duration ) :\n",
    "    \"\"\"critical rainfall intensity (mm/h) as function of duration (hours)\"\"\"\n",
    "    return 14.82 * duration**(-0.39)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Larssen (1993)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def larssen( duration ) :\n",
    "    \"\"\"critical rainfall intensity (mm/h) as function of duration (hours)\"\"\"\n",
    "    return 91.46 * duration**(-0.82)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 2 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pl = plot_loglog( caine(x), (x,1./60.,30*24), thickness=3,\n",
    "           axes_labels=[\"duration [h]\", \"intensity [mm/h]\"],\n",
    "                 legend_label=\"Caine (1980)\",\n",
    "           frame=True)\n",
    "\n",
    "pl += plot_loglog( larssen(x), (x,2,1e2), thickness=3, color=\"green\",\n",
    "                 legend_label=\"Larssen (1993)\",)\n",
    "\n",
    "pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.0",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

